Algorithmic Causal Sets and the Wolfram Model

The formal relationship between two differing approaches to the description of spacetime as an intrinsically discrete mathematical structure, namely causal set theory and the Wolfram model, is studied, and it is demonstrated that the hypergraph rewriting approach of the Wolfram model can effectively be interpreted as providing an underlying algorithmic dynamics for causal set evolution. We show how causal invariance of the hypergraph rewriting system can be used to infer conformal invariance of the induced causal partial order, in a manner that is provably compatible with the measure-theoretic arguments of Bombelli, Henson and Sorkin. We then illustrate how many of the local dimension estimation algorithms developed in the context of the Wolfram model may be reformulated as generalizations of the midpoint scaling estimator on causal sets, and are compatible with the generalized Myrheim-Meyer estimators, as well as exploring how the presence of the underlying hypergraph structure yields a significantly more robust technique for estimating spacelike distances when compared against several standard distance and predistance estimator functions in causal set theory. We finally demonstrate how the Benincasa-Dowker action on causal sets can be recovered as a special case of the discrete Einstein-Hilbert action over Wolfram model systems (with ergodicity assumptions in the hypergraph replaced by Poisson distribution assumptions in the causal set), and also how both classical and quantum sequential growth dynamics can be recovered as special cases of Wolfram model multiway evolution with an appropriate choice of discrete measure.

==> CausalSet69.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='WolframDesktop 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       161,          7]
NotebookDataLength[    164468,       3264]
NotebookOptionsPosition[    161883,       3212]
NotebookOutlinePosition[    162281,       3228]
CellTagsIndexPosition[    162238,       3225]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"points", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"RandomReal", "[", "1", "]"}], ",", 
       RowBox[{"RandomReal", "[", "1", "]"}]}], "}"}], "&"}], "/@", 
    RowBox[{"Range", "[", "100", "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.812885701678899*^9, {3.812885789147868*^9, 3.812885789693639*^9}, {
   3.8128864605653048`*^9, 3.812886460691544*^9}, {3.813321882956835*^9, 
   3.813321885704144*^9}},
 CellLabel->
  "In[391]:=",ExpressionUUID->"685a2346-5ee6-4990-8fb9-a5e7f190dc2e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"edgeList", "=", 
   RowBox[{"{", "}"}]}], ";"}]], "Input",
 CellLabel->
  "In[392]:=",ExpressionUUID->"acb8c27a-83cc-4f82-868a-a7da352967b8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"point", "=", "#"}], "}"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"Abs", "[", 
                 RowBox[{
                  RowBox[{"#", "[", 
                   RowBox[{"[", "2", "]"}], "]"}], "-", 
                  RowBox[{"point", "[", 
                   RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ")"}], "^", "2"}],
               ">", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"Abs", "[", 
                  RowBox[{
                   RowBox[{"#", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "-", 
                   RowBox[{"point", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ")"}], "^", 
                "2"}], ")"}]}], ")"}], "&&", 
            RowBox[{
             RowBox[{"Last", "[", "point", "]"}], ">", 
             RowBox[{"Last", "[", "#", "]"}]}]}], ",", 
           RowBox[{"edgeList", "=", 
            RowBox[{"Append", "[", 
             RowBox[{"edgeList", ",", 
              RowBox[{"DirectedEdge", "[", 
               RowBox[{"point", ",", "#"}], "]"}]}], "]"}]}]}], "]"}], ")"}], 
        "&"}], "/@", "points"}]}], "]"}], "&"}], "/@", "points"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.812885692793086*^9, 3.8128856971521683`*^9}},
 CellLabel->
  "In[393]:=",ExpressionUUID->"00249e7b-a4f6-4dbe-aebd-a8fe81412a4a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GraphPlot", "[", 
  RowBox[{"Graph", "[", 
   RowBox[{"points", ",", 
    RowBox[{"{", "}"}], ",", 
    RowBox[{"VertexStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{
       InterpretationBox[
        ButtonBox[
         TooltipBox[
          GraphicsBox[{
            {GrayLevel[0], RectangleBox[{0, 0}]}, 
            {GrayLevel[0], RectangleBox[{1, -1}]}, 
            {Hue[0.11, 1, 0.97], RectangleBox[{0, -1}, {2, 1}]}},
           AspectRatio->1,
           DefaultBaseStyle->"ColorSwatchGraphics",
           Frame->True,
           FrameStyle->Hue[0.10999999999999999`, 1., 0.6466666666666667],
           FrameTicks->None,
           
           ImageSize->
            Dynamic[{
             Automatic, 
              1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
               Magnification])}],
           PlotRangePadding->None],
          StyleBox[
           RowBox[{"Hue", "[", 
             RowBox[{"0.11`", ",", "1", ",", "0.97`"}], "]"}], NumberMarks -> 
           False]],
         Appearance->None,
         BaseStyle->{},
         BaselinePosition->Baseline,
         ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
           If[
            Not[
             AbsoluteCurrentValue["Deployed"]], 
            SelectionMove[Typeset`box$, All, Expression]; 
            FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
            FrontEnd`Private`$ColorSelectorInitialColor = Hue[0.11, 1, 0.97]; 
            FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
            MathLink`CallFrontEnd[
              FrontEnd`AttachCell[Typeset`box$, 
               FrontEndResource["HueColorValueSelector"], {
               0, {Left, Bottom}}, {Left, Top}, 
               "ClosingActions" -> {
                "SelectionDeparture", "ParentChanged", "EvaluatorQuit"}]]]],
         DefaultBaseStyle->{},
         Evaluator->Automatic,
         Method->"Preemptive"],
        Hue[0.11, 1, 0.97],
        Editable->False,
        Selectable->False], ",", 
       RowBox[{"EdgeForm", "[", 
        RowBox[{"{", 
         RowBox[{
          InterpretationBox[
           ButtonBox[
            TooltipBox[
             GraphicsBox[{
               {GrayLevel[0], RectangleBox[{0, 0}]}, 
               {GrayLevel[0], RectangleBox[{1, -1}]}, 
               {Hue[0.11, 1, 0.97], RectangleBox[{0, -1}, {2, 1}]}},
              AspectRatio->1,
              DefaultBaseStyle->"ColorSwatchGraphics",
              Frame->True,
              FrameStyle->Hue[0.10999999999999999`, 1., 0.6466666666666667],
              FrameTicks->None,
              
              ImageSize->
               Dynamic[{
                Automatic, 
                 1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                  Magnification])}],
              PlotRangePadding->None],
             StyleBox[
              RowBox[{"Hue", "[", 
                RowBox[{"0.11`", ",", "1", ",", "0.97`"}], "]"}], NumberMarks -> 
              False]],
            Appearance->None,
            BaseStyle->{},
            BaselinePosition->Baseline,
            ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
              If[
               Not[
                AbsoluteCurrentValue["Deployed"]], 
               SelectionMove[Typeset`box$, All, Expression]; 
               FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
               FrontEnd`Private`$ColorSelectorInitialColor = 
                Hue[0.11, 1, 0.97]; 
               FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
               MathLink`CallFrontEnd[
                 FrontEnd`AttachCell[Typeset`box$, 
                  FrontEndResource["HueColorValueSelector"], {
                  0, {Left, Bottom}}, {Left, Top}, 
                  "ClosingActions" -> {
                   "SelectionDeparture", "ParentChanged", "EvaluatorQuit"}]]]],
            DefaultBaseStyle->{},
            Evaluator->Automatic,
            Method->"Preemptive"],
           Hue[0.11, 1, 0.97],
           Editable->False,
           Selectable->False], ",", 
          RowBox[{"Opacity", "[", "1", "]"}]}], "}"}], "]"}]}], "]"}]}], ",", 
    
    RowBox[{"EdgeStyle", "\[Rule]", 
     InterpretationBox[
      ButtonBox[
       TooltipBox[
        GraphicsBox[{
          {GrayLevel[0], RectangleBox[{0, 0}]}, 
          {GrayLevel[0], RectangleBox[{1, -1}]}, 
          {Hue[0, 1, 0.56], RectangleBox[{0, -1}, {2, 1}]}},
         AspectRatio->1,
         DefaultBaseStyle->"ColorSwatchGraphics",
         Frame->True,
         FrameStyle->Hue[0., 1., 0.3733333333333334],
         FrameTicks->None,
         ImageSize->
          Dynamic[{
           Automatic, 
            1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification])}],
         PlotRangePadding->None],
        StyleBox[
         RowBox[{"Hue", "[", 
           RowBox[{"0", ",", "1", ",", "0.56`"}], "]"}], NumberMarks -> 
         False]],
       Appearance->None,
       BaseStyle->{},
       BaselinePosition->Baseline,
       ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
         If[
          Not[
           AbsoluteCurrentValue["Deployed"]], 
          SelectionMove[Typeset`box$, All, Expression]; 
          FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
          FrontEnd`Private`$ColorSelectorInitialColor = Hue[0, 1, 0.56]; 
          FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
          MathLink`CallFrontEnd[
            FrontEnd`AttachCell[Typeset`box$, 
             FrontEndResource["HueColorValueSelector"], {0, {Left, Bottom}}, {
             Left, Top}, 
             "ClosingActions" -> {
              "SelectionDeparture", "ParentChanged", "EvaluatorQuit"}]]]],
       DefaultBaseStyle->{},
       Evaluator->Automatic,
       Method->"Preemptive"],
      Hue[0, 1, 0.56],
      Editable->False,
      Selectable->False]}], ",", 
    RowBox[{"VertexCoordinates", "\[Rule]", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"#", "\[Rule]", "#"}], ")"}], "&"}], "/@", 
       RowBox[{"VertexList", "[", 
        RowBox[{"Graph", "[", "edgeList", "]"}], "]"}]}], ")"}]}]}], "]"}], 
  "]"}]], "Input",
 CellLabel->
  "In[394]:=",ExpressionUUID->"6483a84d-e13d-49d3-b788-25aa79ef1253"],

Cell[BoxData[
 GraphicsBox[GraphicsComplexBox[CompressedData["
1:eJwVkms4FIgChqdIKvU4c1JCpVY9bI5UIo58I5cdjM3KKXbJpCZWs46l7Oyz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   "], {{}, 
    {Hue[0.11, 1, 0.97], EdgeForm[{Hue[0.11, 1, 0.97], Opacity[1]}], 
     DiskBox[1, 0.01265304860237253], DiskBox[2, 0.01265304860237253], 
     DiskBox[3, 0.01265304860237253], DiskBox[4, 0.01265304860237253], 
     DiskBox[5, 0.01265304860237253], DiskBox[6, 0.01265304860237253], 
     DiskBox[7, 0.01265304860237253], DiskBox[8, 0.01265304860237253], 
     DiskBox[9, 0.01265304860237253], DiskBox[10, 0.01265304860237253], 
     DiskBox[11, 0.01265304860237253], DiskBox[12, 0.01265304860237253], 
     DiskBox[13, 0.01265304860237253], DiskBox[14, 0.01265304860237253], 
     DiskBox[15, 0.01265304860237253], DiskBox[16, 0.01265304860237253], 
     DiskBox[17, 0.01265304860237253], DiskBox[18, 0.01265304860237253], 
     DiskBox[19, 0.01265304860237253], DiskBox[20, 0.01265304860237253], 
     DiskBox[21, 0.01265304860237253], DiskBox[22, 0.01265304860237253], 
     DiskBox[23, 0.01265304860237253], DiskBox[24, 0.01265304860237253], 
     DiskBox[25, 0.01265304860237253], DiskBox[26, 0.01265304860237253], 
     DiskBox[27, 0.01265304860237253], DiskBox[28, 0.01265304860237253], 
     DiskBox[29, 0.01265304860237253], DiskBox[30, 0.01265304860237253], 
     DiskBox[31, 0.01265304860237253], DiskBox[32, 0.01265304860237253], 
     DiskBox[33, 0.01265304860237253], DiskBox[34, 0.01265304860237253], 
     DiskBox[35, 0.01265304860237253], DiskBox[36, 0.01265304860237253], 
     DiskBox[37, 0.01265304860237253], DiskBox[38, 0.01265304860237253], 
     DiskBox[39, 0.01265304860237253], DiskBox[40, 0.01265304860237253], 
     DiskBox[41, 0.01265304860237253], DiskBox[42, 0.01265304860237253], 
     DiskBox[43, 0.01265304860237253], DiskBox[44, 0.01265304860237253], 
     DiskBox[45, 0.01265304860237253], DiskBox[46, 0.01265304860237253], 
     DiskBox[47, 0.01265304860237253], DiskBox[48, 0.01265304860237253], 
     DiskBox[49, 0.01265304860237253], DiskBox[50, 0.01265304860237253], 
     DiskBox[51, 0.01265304860237253], DiskBox[52, 0.01265304860237253], 
     DiskBox[53, 0.01265304860237253], DiskBox[54, 0.01265304860237253], 
     DiskBox[55, 0.01265304860237253], DiskBox[56, 0.01265304860237253], 
     DiskBox[57, 0.01265304860237253], DiskBox[58, 0.01265304860237253], 
     DiskBox[59, 0.01265304860237253], DiskBox[60, 0.01265304860237253], 
     DiskBox[61, 0.01265304860237253], DiskBox[62, 0.01265304860237253], 
     DiskBox[63, 0.01265304860237253], DiskBox[64, 0.01265304860237253], 
     DiskBox[65, 0.01265304860237253], DiskBox[66, 0.01265304860237253], 
     DiskBox[67, 0.01265304860237253], DiskBox[68, 0.01265304860237253], 
     DiskBox[69, 0.01265304860237253], DiskBox[70, 0.01265304860237253], 
     DiskBox[71, 0.01265304860237253], DiskBox[72, 0.01265304860237253], 
     DiskBox[73, 0.01265304860237253], DiskBox[74, 0.01265304860237253], 
     DiskBox[75, 0.01265304860237253], DiskBox[76, 0.01265304860237253], 
     DiskBox[77, 0.01265304860237253], DiskBox[78, 0.01265304860237253], 
     DiskBox[79, 0.01265304860237253], DiskBox[80, 0.01265304860237253], 
     DiskBox[81, 0.01265304860237253], DiskBox[82, 0.01265304860237253], 
     DiskBox[83, 0.01265304860237253], DiskBox[84, 0.01265304860237253], 
     DiskBox[85, 0.01265304860237253], DiskBox[86, 0.01265304860237253], 
     DiskBox[87, 0.01265304860237253], DiskBox[88, 0.01265304860237253], 
     DiskBox[89, 0.01265304860237253], DiskBox[90, 0.01265304860237253], 
     DiskBox[91, 0.01265304860237253], DiskBox[92, 0.01265304860237253], 
     DiskBox[93, 0.01265304860237253], DiskBox[94, 0.01265304860237253], 
     DiskBox[95, 0.01265304860237253], DiskBox[96, 0.01265304860237253], 
     DiskBox[97, 0.01265304860237253], DiskBox[98, 0.01265304860237253], 
     DiskBox[99, 0.01265304860237253], DiskBox[100, 0.01265304860237253]}}],
  FormatType->TraditionalForm,
  FrameTicks->None]], "Output",
 CellChangeTimes->{
  3.8128857065260878`*^9, 3.812885792904875*^9, {3.812886463047584*^9, 
   3.812886478863987*^9}, 3.813321888016142*^9},
 CellLabel->
  "Out[394]=",ExpressionUUID->"1b44fa83-388d-44cd-8b4b-3c8de405489b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"graph", "=", 
  RowBox[{"TransitiveReductionGraph", "[", 
   RowBox[{
    RowBox[{"Graph", "[", "edgeList", "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"VertexCoordinates", "\[Rule]", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"#", "\[Rule]", "#"}], ")"}], "&"}], "/@", 
       RowBox[{"VertexList", "[", 
        RowBox[{"Graph", "[", "edgeList", "]"}], "]"}]}], ")"}]}], ",", 
    RowBox[{"VertexStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{
       InterpretationBox[
        ButtonBox[
         TooltipBox[
          GraphicsBox[{
            {GrayLevel[0], RectangleBox[{0, 0}]}, 
            {GrayLevel[0], RectangleBox[{1, -1}]}, 
            {Hue[0.11, 1, 0.97], RectangleBox[{0, -1}, {2, 1}]}},
           AspectRatio->1,
           DefaultBaseStyle->"ColorSwatchGraphics",
           Frame->True,
           FrameStyle->Hue[0.10999999999999999`, 1., 0.6466666666666667],
           FrameTicks->None,
           
           ImageSize->
            Dynamic[{
             Automatic, 
              1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
               Magnification])}],
           PlotRangePadding->None],
          StyleBox[
           RowBox[{"Hue", "[", 
             RowBox[{"0.11`", ",", "1", ",", "0.97`"}], "]"}], NumberMarks -> 
           False]],
         Appearance->None,
         BaseStyle->{},
         BaselinePosition->Baseline,
         ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
           If[
            Not[
             AbsoluteCurrentValue["Deployed"]], 
            SelectionMove[Typeset`box$, All, Expression]; 
            FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
            FrontEnd`Private`$ColorSelectorInitialColor = Hue[0.11, 1, 0.97]; 
            FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
            MathLink`CallFrontEnd[
              FrontEnd`AttachCell[Typeset`box$, 
               FrontEndResource["HueColorValueSelector"], {
               0, {Left, Bottom}}, {Left, Top}, 
               "ClosingActions" -> {
                "SelectionDeparture", "ParentChanged", "EvaluatorQuit"}]]]],
         DefaultBaseStyle->{},
         Evaluator->Automatic,
         Method->"Preemptive"],
        Hue[0.11, 1, 0.97],
        Editable->False,
        Selectable->False], ",", 
       RowBox[{"EdgeForm", "[", 
        RowBox[{"{", 
         RowBox[{
          InterpretationBox[
           ButtonBox[
            TooltipBox[
             GraphicsBox[{
               {GrayLevel[0], RectangleBox[{0, 0}]}, 
               {GrayLevel[0], RectangleBox[{1, -1}]}, 
               {Hue[0.11, 1, 0.97], RectangleBox[{0, -1}, {2, 1}]}},
              AspectRatio->1,
              DefaultBaseStyle->"ColorSwatchGraphics",
              Frame->True,
              FrameStyle->Hue[0.10999999999999999`, 1., 0.6466666666666667],
              FrameTicks->None,
              
              ImageSize->
               Dynamic[{
                Automatic, 
                 1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                  Magnification])}],
              PlotRangePadding->None],
             StyleBox[
              RowBox[{"Hue", "[", 
                RowBox[{"0.11`", ",", "1", ",", "0.97`"}], "]"}], NumberMarks -> 
              False]],
            Appearance->None,
            BaseStyle->{},
            BaselinePosition->Baseline,
            ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
              If[
               Not[
                AbsoluteCurrentValue["Deployed"]], 
               SelectionMove[Typeset`box$, All, Expression]; 
               FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
               FrontEnd`Private`$ColorSelectorInitialColor = 
                Hue[0.11, 1, 0.97]; 
               FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
               MathLink`CallFrontEnd[
                 FrontEnd`AttachCell[Typeset`box$, 
                  FrontEndResource["HueColorValueSelector"], {
                  0, {Left, Bottom}}, {Left, Top}, 
                  "ClosingActions" -> {
                   "SelectionDeparture", "ParentChanged", "EvaluatorQuit"}]]]],
            DefaultBaseStyle->{},
            Evaluator->Automatic,
            Method->"Preemptive"],
           Hue[0.11, 1, 0.97],
           Editable->False,
           Selectable->False], ",", 
          RowBox[{"Opacity", "[", "1", "]"}]}], "}"}], "]"}]}], "]"}]}], ",", 
    
    RowBox[{"EdgeStyle", "\[Rule]", 
     InterpretationBox[
      ButtonBox[
       TooltipBox[
        GraphicsBox[{
          {GrayLevel[0], RectangleBox[{0, 0}]}, 
          {GrayLevel[0], RectangleBox[{1, -1}]}, 
          {Hue[0, 1, 0.56], RectangleBox[{0, -1}, {2, 1}]}},
         AspectRatio->1,
         DefaultBaseStyle->"ColorSwatchGraphics",
         Frame->True,
         FrameStyle->Hue[0., 1., 0.3733333333333334],
         FrameTicks->None,
         ImageSize->
          Dynamic[{
           Automatic, 
            1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification])}],
         PlotRangePadding->None],
        StyleBox[
         RowBox[{"Hue", "[", 
           RowBox[{"0", ",", "1", ",", "0.56`"}], "]"}], NumberMarks -> 
         False]],
       Appearance->None,
       BaseStyle->{},
       BaselinePosition->Baseline,
       ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
         If[
          Not[
           AbsoluteCurrentValue["Deployed"]], 
          SelectionMove[Typeset`box$, All, Expression]; 
          FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
          FrontEnd`Private`$ColorSelectorInitialColor = Hue[0, 1, 0.56]; 
          FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
          MathLink`CallFrontEnd[
            FrontEnd`AttachCell[Typeset`box$, 
             FrontEndResource["HueColorValueSelector"], {0, {Left, Bottom}}, {
             Left, Top}, 
             "ClosingActions" -> {
              "SelectionDeparture", "ParentChanged", "EvaluatorQuit"}]]]],
       DefaultBaseStyle->{},
       Evaluator->Automatic,
       Method->"Preemptive"],
      Hue[0, 1, 0.56],
      Editable->False,
      Selectable->False]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.813321907221982*^9, 3.81332190930147*^9}},
 CellLabel->
  "In[395]:=",ExpressionUUID->"58095152-6d7d-43e3-a921-2aec652b29d4"],

Cell[BoxData[
 GraphicsBox[
  NamespaceBox["NetworkGraphics",
   DynamicModuleBox[{Typeset`graph = HoldComplete[
     Graph[CompressedData["
1:eJwVk3s0FIgCh6dIKnXcuSmhUqsOmyuViCu/kcd6jM3KLXbJpCZWs+4sZWfP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      "], {
       SparseArray[Automatic, {100, 100}, 0, {1, {CompressedData["
1:eJx10DErhAEAgOFPrhvulCi5uq5cOZQrlht0XZduMOiKK91kcJLpWJSSSQaD
bruBOoOMBoNiMKibLoNBXckkJYtksVjuKd/qrecPvOnadmWrLwiCjeCv/lCU
GPF/DDDIMCOMkiDJWGicDBNMkmWGHHkKFJlngTJLLLNClVXWqLHOJnV22GWP
fQ445IjjUIMmJ5zS4oxzLrjkimtuuOWOe9p0eOCRJ7o888Irb7zzwSdffPPD
LxFjo8QYIkGKNBmmmGaWHHMUKFJikR4UlClr
          "], CompressedData["
1:eJwlT+tSgmAQ5SaIoBLegkRuESqCoqKCiFaaomPkdaymbHyB3v9fHzazZ2b3
7Nnds/Lld3tBIAhawRAEAsKoNE7QCJlikjiSTKGZbIKgiZsESTMgzxcwulgq
5nKSVqsPCqU+nBdavYCXFVU3CKpiAdzr1VaX4xXD8Rlu9ACX2x7uohlGdHyg
9SzrrtEdY2lRcXyYrZj2MJDVAKNH7hAM6VWDsOI7LGfauIsI8bJeueIOi4LY
66BUJkt1kNQ/TQIDWLrsyWpzSjsDPwZQoYnHp+eZIPLzxdJouCFGy7Jpq2Hs
ZBG+vpHaxFsrGhCto+0eztWD3bViea1u90EyjThjt5ea7c3heGJ5uz+LtsCT
uZBqm6Oiv6xE6acdvvPz5errytc+v8+3h9PHOppsDifwZdw5/wEIvjbf
          "]}, 
         Pattern}], Null}, {EdgeStyle -> {
         Hue[0, 1, 0.56]}, VertexStyle -> {
         Directive[
          Hue[0.11, 1, 0.97], 
          EdgeForm[{
            Hue[0.11, 1, 0.97], 
            Opacity[1]}]]}, VertexCoordinates -> CompressedData["
1:eJwVk3s0FIgCh6dIKnXcuSmhUqsOmyuViCu/kcd6jM3KLXbJpCZWs+4sZWfP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        "]}]]}, 
    TagBox[GraphicsGroupBox[GraphicsComplexBox[CompressedData["
1:eJwVk3s0FIgCh6dIKnXcuSmhUqsOmyuViCu/kcd6jM3KLXbJpCZWs+4sZWfP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       "], {
        {Hue[0, 1, 0.56], Opacity[0.7], Arrowheads[0.03232922130611539], 
         ArrowBox[CompressedData["
1:eJwVxdt/qQAAAGCRmUnRcot0sVxKqKOQZCXXZk1CmLv38/+/nd/5Xj76/te9
BwOBgA0EAv8HQCAGxEMvoUgIAoNgFHwDE+HX2AsUhF6ht3goDscROAxHYAiJ
IMlEOBlNQskEGkJhFEExNIWBGISlsUwqnX7PvGepLJutZblsN5fKZXIdHMAx
nMBbuILreTxP55l8KV/J84VIIUYUiUYxUoyRRfKDrJBVskW2qRyFUwzFUzKl
0Qk6Rw+YcgkoFUpSSf14+eixIRZmEyzJyqxWJsqtslJWK41qo5av1Wvt2pAD
uThHcgwncxoP8Chf5AVe5Pu8XqfrpbougAIkDBq9Rr+Za+JNpllpVpt8K9Jq
iLCIiJiYklApJwmS2H5p9+SgTMgVuSq35LasKAWlqPSUfifdJbpkV+n9UUNq
TIVVpB/r/9GC2ptGaBWtqrW0tqYMooPUIDPo6KAe1wu6OqSHpWHz0zIgQza6
hmZCpmx2TW1EjMiRYoWssGVYpjWyxmNiTE7wyXQymyym/LQ+7U3nM3AGzeg5
PRfm4qK0mNuAXbAlW7Vn9vzr++tnGV2yy89v9XvpMA7rGI7pjH6WP87KXXku
4L67nKu76zWzZtfG2lyPPNTDPdbjPNHreIZneqONtXG2uS2/XW+9HbVr7qTd
arfZbXe+j/q4L/odf+w7vruH98ge2wv72YE61A6rw/bIHCvHydH+JX+p3+tJ
Os1P+zN+np4XZ/t8usAX5IJdhMvsWrser+fr5Za9bW7+7XBf3p3H52P12Dz8
J/FsPZXn9Ll42s/T8/IP95SBNg==
          "], 0.01265304860237253]}, 
        {Hue[0.11, 1, 0.97], EdgeForm[{Hue[0.11, 1, 0.97], Opacity[1]}], 
         DiskBox[1, 0.01265304860237253], DiskBox[2, 0.01265304860237253], 
         DiskBox[3, 0.01265304860237253], DiskBox[4, 0.01265304860237253], 
         DiskBox[5, 0.01265304860237253], DiskBox[6, 0.01265304860237253], 
         DiskBox[7, 0.01265304860237253], DiskBox[8, 0.01265304860237253], 
         DiskBox[9, 0.01265304860237253], DiskBox[10, 0.01265304860237253], 
         DiskBox[11, 0.01265304860237253], DiskBox[12, 0.01265304860237253], 
         DiskBox[13, 0.01265304860237253], DiskBox[14, 0.01265304860237253], 
         DiskBox[15, 0.01265304860237253], DiskBox[16, 0.01265304860237253], 
         DiskBox[17, 0.01265304860237253], DiskBox[18, 0.01265304860237253], 
         DiskBox[19, 0.01265304860237253], DiskBox[20, 0.01265304860237253], 
         DiskBox[21, 0.01265304860237253], DiskBox[22, 0.01265304860237253], 
         DiskBox[23, 0.01265304860237253], DiskBox[24, 0.01265304860237253], 
         DiskBox[25, 0.01265304860237253], DiskBox[26, 0.01265304860237253], 
         DiskBox[27, 0.01265304860237253], DiskBox[28, 0.01265304860237253], 
         DiskBox[29, 0.01265304860237253], DiskBox[30, 0.01265304860237253], 
         DiskBox[31, 0.01265304860237253], DiskBox[32, 0.01265304860237253], 
         DiskBox[33, 0.01265304860237253], DiskBox[34, 0.01265304860237253], 
         DiskBox[35, 0.01265304860237253], DiskBox[36, 0.01265304860237253], 
         DiskBox[37, 0.01265304860237253], DiskBox[38, 0.01265304860237253], 
         DiskBox[39, 0.01265304860237253], DiskBox[40, 0.01265304860237253], 
         DiskBox[41, 0.01265304860237253], DiskBox[42, 0.01265304860237253], 
         DiskBox[43, 0.01265304860237253], DiskBox[44, 0.01265304860237253], 
         DiskBox[45, 0.01265304860237253], DiskBox[46, 0.01265304860237253], 
         DiskBox[47, 0.01265304860237253], DiskBox[48, 0.01265304860237253], 
         DiskBox[49, 0.01265304860237253], DiskBox[50, 0.01265304860237253], 
         DiskBox[51, 0.01265304860237253], DiskBox[52, 0.01265304860237253], 
         DiskBox[53, 0.01265304860237253], DiskBox[54, 0.01265304860237253], 
         DiskBox[55, 0.01265304860237253], DiskBox[56, 0.01265304860237253], 
         DiskBox[57, 0.01265304860237253], DiskBox[58, 0.01265304860237253], 
         DiskBox[59, 0.01265304860237253], DiskBox[60, 0.01265304860237253], 
         DiskBox[61, 0.01265304860237253], DiskBox[62, 0.01265304860237253], 
         DiskBox[63, 0.01265304860237253], DiskBox[64, 0.01265304860237253], 
         DiskBox[65, 0.01265304860237253], DiskBox[66, 0.01265304860237253], 
         DiskBox[67, 0.01265304860237253], DiskBox[68, 0.01265304860237253], 
         DiskBox[69, 0.01265304860237253], DiskBox[70, 0.01265304860237253], 
         DiskBox[71, 0.01265304860237253], DiskBox[72, 0.01265304860237253], 
         DiskBox[73, 0.01265304860237253], DiskBox[74, 0.01265304860237253], 
         DiskBox[75, 0.01265304860237253], DiskBox[76, 0.01265304860237253], 
         DiskBox[77, 0.01265304860237253], DiskBox[78, 0.01265304860237253], 
         DiskBox[79, 0.01265304860237253], DiskBox[80, 0.01265304860237253], 
         DiskBox[81, 0.01265304860237253], DiskBox[82, 0.01265304860237253], 
         DiskBox[83, 0.01265304860237253], DiskBox[84, 0.01265304860237253], 
         DiskBox[85, 0.01265304860237253], DiskBox[86, 0.01265304860237253], 
         DiskBox[87, 0.01265304860237253], DiskBox[88, 0.01265304860237253], 
         DiskBox[89, 0.01265304860237253], DiskBox[90, 0.01265304860237253], 
         DiskBox[91, 0.01265304860237253], DiskBox[92, 0.01265304860237253], 
         DiskBox[93, 0.01265304860237253], DiskBox[94, 0.01265304860237253], 
         DiskBox[95, 0.01265304860237253], DiskBox[96, 0.01265304860237253], 
         DiskBox[97, 0.01265304860237253], DiskBox[98, 0.01265304860237253], 
         DiskBox[99, 0.01265304860237253], 
         DiskBox[100, 0.01265304860237253]}}]],
     MouseAppearanceTag["NetworkGraphics"]],
    AllowKernelInitialization->False]],
  DefaultBaseStyle->{
   "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
  FormatType->TraditionalForm,
  FrameTicks->None]], "Output",
 CellChangeTimes->{3.813321909614242*^9},
 CellLabel->
  "Out[395]=",ExpressionUUID->"4c07c752-cc73-4f32-8f59-164366afc8a0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GraphPlot", "[", 
  RowBox[{"graph", ",", 
   RowBox[{"VertexLabels", "\[Rule]", 
    RowBox[{"Placed", "[", 
     RowBox[{"Automatic", ",", "Tooltip"}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.81332193820648*^9, 3.8133219465149097`*^9}},
 CellLabel->
  "In[396]:=",ExpressionUUID->"bcd31b47-1323-4426-8b10-3ca682f5d044"],

Cell[BoxData[
 GraphicsBox[{
   {Hue[0, 1, 0.56], Opacity[0.7], Arrowheads[0.03232922130611539], 
    ArrowBox[CompressedData["
1:eJyF2ldUlVcWwPGrEKxxMYxGgt2oSyNDUImoo25UMKgYiTIqGdRrQQkhDoFo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     "], 0.01265304860237253]}, 
   {Hue[0.11, 1, 0.97], EdgeForm[{Hue[0.11, 1, 0.97], Opacity[1]}], 
    TagBox[
     TooltipBox[
      DiskBox[{0.3990454490757511, 0.4243505489559307}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.3990454490757511`", ",", "0.4243505489559307`"}], "}"}]],
     Annotation[#, {0.3990454490757511, 0.4243505489559307}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.419566534072529, 0.06209744427172015}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.419566534072529`", ",", "0.06209744427172015`"}], "}"}]],
     Annotation[#, {0.419566534072529, 0.06209744427172015}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.5112485744455639, 0.2403272867632682}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.5112485744455639`", ",", "0.2403272867632682`"}], "}"}]],
     Annotation[#, {0.5112485744455639, 0.2403272867632682}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.241283345694427, 0.25968896206812464}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.241283345694427`", ",", "0.25968896206812464`"}], "}"}]],
     Annotation[#, {0.241283345694427, 0.25968896206812464`}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.3016822127848158, 0.05155850742402901}, 0.01265304860237253],
      
      RowBox[{"{", 
        RowBox[{"0.3016822127848158`", ",", "0.05155850742402901`"}], "}"}]],
     Annotation[#, {0.3016822127848158, 0.05155850742402901}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.7317542002445421, 0.005091638388494468}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.7317542002445421`", ",", "0.005091638388494468`"}], "}"}]],
     
     Annotation[#, {0.7317542002445421, 0.005091638388494468}, "Tooltip"]& ], 
    
    TagBox[
     TooltipBox[
      DiskBox[{0.5996610969701597, 0.032526377843428156}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.5996610969701597`", ",", "0.032526377843428156`"}], "}"}]],
     
     Annotation[#, {0.5996610969701597, 0.032526377843428156`}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.3152157691608066, 0.028578788406374178}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.3152157691608066`", ",", "0.028578788406374178`"}], "}"}]],
     
     Annotation[#, {0.3152157691608066, 0.028578788406374178`}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.2208074145575929, 0.048751466247239916}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.2208074145575929`", ",", "0.048751466247239916`"}], "}"}]],
     
     Annotation[#, {0.2208074145575929, 0.048751466247239916`}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.40092154768351573, 0.06846190497234317}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.40092154768351573`", ",", "0.06846190497234317`"}], "}"}]],
     
     Annotation[#, {0.40092154768351573`, 0.06846190497234317}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.7441508805856107, 0.06554035424057703}, 0.01265304860237253],
      
      RowBox[{"{", 
        RowBox[{"0.7441508805856107`", ",", "0.06554035424057703`"}], "}"}]],
     Annotation[#, {0.7441508805856107, 0.06554035424057703}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.40407437560669557, 0.11908760652379846}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.40407437560669557`", ",", "0.11908760652379846`"}], "}"}]],
     
     Annotation[#, {0.40407437560669557`, 0.11908760652379846`}, 
      "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.4063215931983304, 0.3965798717299447}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.4063215931983304`", ",", "0.3965798717299447`"}], "}"}]],
     Annotation[#, {0.4063215931983304, 0.3965798717299447}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.4386053695414418, 0.22806623436190288}, 0.01265304860237253],
      
      RowBox[{"{", 
        RowBox[{"0.4386053695414418`", ",", "0.22806623436190288`"}], "}"}]],
     Annotation[#, {0.4386053695414418, 0.22806623436190288`}, "Tooltip"]& ], 
    
    TagBox[
     TooltipBox[
      DiskBox[{0.3956083911020909, 0.24747137294376564}, 0.01265304860237253],
      
      RowBox[{"{", 
        RowBox[{"0.3956083911020909`", ",", "0.24747137294376564`"}], "}"}]],
     Annotation[#, {0.3956083911020909, 0.24747137294376564`}, "Tooltip"]& ], 
    
    TagBox[
     TooltipBox[
      DiskBox[{0.2985204913512123, 0.10032463128340807}, 0.01265304860237253],
      
      RowBox[{"{", 
        RowBox[{"0.2985204913512123`", ",", "0.10032463128340807`"}], "}"}]],
     Annotation[#, {0.2985204913512123, 0.10032463128340807`}, "Tooltip"]& ], 
    
    TagBox[
     TooltipBox[
      DiskBox[{0.376022631257223, 0.22494630223778245}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.376022631257223`", ",", "0.22494630223778245`"}], "}"}]],
     Annotation[#, {0.376022631257223, 0.22494630223778245`}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.33946202583147045, 0.41970868763507174}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.33946202583147045`", ",", "0.41970868763507174`"}], "}"}]],
     
     Annotation[#, {0.33946202583147045`, 0.41970868763507174`}, 
      "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.023623693406774837, 0.05064945705770052}, 
       0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.023623693406774837`", ",", "0.05064945705770052`"}], "}"}]],
     Annotation[#, {0.023623693406774837`, 0.05064945705770052}, 
      "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.27743877923553395, 0.31828725298504534}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.27743877923553395`", ",", "0.31828725298504534`"}], "}"}]],
     
     Annotation[#, {0.27743877923553395`, 0.31828725298504534`}, 
      "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.027010967963018828, 0.10583228296974356}, 
       0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.027010967963018828`", ",", "0.10583228296974356`"}], "}"}]],
     Annotation[#, {0.027010967963018828`, 0.10583228296974356`}, 
      "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.022507521568948086, 0.057986634522777525}, 
       0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.022507521568948086`", ",", "0.057986634522777525`"}], 
        "}"}]],
     Annotation[#, {0.022507521568948086`, 0.057986634522777525`}, 
      "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.08980259520820355, 0.12464001564346239}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.08980259520820355`", ",", "0.12464001564346239`"}], "}"}]],
     
     Annotation[#, {0.08980259520820355, 0.12464001564346239`}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.46633451576694784, 0.850352267381979}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.46633451576694784`", ",", "0.850352267381979`"}], "}"}]],
     Annotation[#, {0.46633451576694784`, 0.850352267381979}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.029777618445079534, 0.2210421048347493}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.029777618445079534`", ",", "0.2210421048347493`"}], "}"}]],
     
     Annotation[#, {0.029777618445079534`, 0.2210421048347493}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.46812336137647725, 0.5090082390780937}, 0.01265304860237253],
      
      RowBox[{"{", 
        RowBox[{"0.46812336137647725`", ",", "0.5090082390780937`"}], "}"}]],
     Annotation[#, {0.46812336137647725`, 0.5090082390780937}, "Tooltip"]& ], 
    
    TagBox[
     TooltipBox[
      DiskBox[{0.3749910313612834, 0.7138315110858076}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.3749910313612834`", ",", "0.7138315110858076`"}], "}"}]],
     Annotation[#, {0.3749910313612834, 0.7138315110858076}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.6647907339155963, 0.1838260113661634}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.6647907339155963`", ",", "0.1838260113661634`"}], "}"}]],
     Annotation[#, {0.6647907339155963, 0.1838260113661634}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.732707886855815, 0.23740835727066156}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.732707886855815`", ",", "0.23740835727066156`"}], "}"}]],
     Annotation[#, {0.732707886855815, 0.23740835727066156`}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.7010246892488456, 0.17401520065548315}, 0.01265304860237253],
      
      RowBox[{"{", 
        RowBox[{"0.7010246892488456`", ",", "0.17401520065548315`"}], "}"}]],
     Annotation[#, {0.7010246892488456, 0.17401520065548315`}, "Tooltip"]& ], 
    
    TagBox[
     TooltipBox[
      DiskBox[{0.8772113151156709, 0.37545108929155013}, 0.01265304860237253],
      
      RowBox[{"{", 
        RowBox[{"0.8772113151156709`", ",", "0.37545108929155013`"}], "}"}]],
     Annotation[#, {0.8772113151156709, 0.37545108929155013`}, "Tooltip"]& ], 
    
    TagBox[
     TooltipBox[
      DiskBox[{0.49428892925538603, 0.7016384557474322}, 0.01265304860237253],
      
      RowBox[{"{", 
        RowBox[{"0.49428892925538603`", ",", "0.7016384557474322`"}], "}"}]],
     Annotation[#, {0.49428892925538603`, 0.7016384557474322}, "Tooltip"]& ], 
    
    TagBox[
     TooltipBox[
      DiskBox[{0.06806165885425486, 0.3479495079181263}, 0.01265304860237253],
      
      RowBox[{"{", 
        RowBox[{"0.06806165885425486`", ",", "0.3479495079181263`"}], "}"}]],
     Annotation[#, {0.06806165885425486, 0.3479495079181263}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.5941196427897684, 0.46925640132532065}, 0.01265304860237253],
      
      RowBox[{"{", 
        RowBox[{"0.5941196427897684`", ",", "0.46925640132532065`"}], "}"}]],
     Annotation[#, {0.5941196427897684, 0.46925640132532065`}, "Tooltip"]& ], 
    
    TagBox[
     TooltipBox[
      DiskBox[{0.28775506586267396, 0.5632657655698621}, 0.01265304860237253],
      
      RowBox[{"{", 
        RowBox[{"0.28775506586267396`", ",", "0.5632657655698621`"}], "}"}]],
     Annotation[#, {0.28775506586267396`, 0.5632657655698621}, "Tooltip"]& ], 
    
    TagBox[
     TooltipBox[
      DiskBox[{0.9709319280959865, 0.2539736341572001}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.9709319280959865`", ",", "0.2539736341572001`"}], "}"}]],
     Annotation[#, {0.9709319280959865, 0.2539736341572001}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.7444005229950545, 0.5587417194789324}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.7444005229950545`", ",", "0.5587417194789324`"}], "}"}]],
     Annotation[#, {0.7444005229950545, 0.5587417194789324}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.5789058070427489, 0.44735916204748927}, 0.01265304860237253],
      
      RowBox[{"{", 
        RowBox[{"0.5789058070427489`", ",", "0.44735916204748927`"}], "}"}]],
     Annotation[#, {0.5789058070427489, 0.44735916204748927`}, "Tooltip"]& ], 
    
    TagBox[
     TooltipBox[
      DiskBox[{0.8218060579245439, 0.2505611552682738}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.8218060579245439`", ",", "0.2505611552682738`"}], "}"}]],
     Annotation[#, {0.8218060579245439, 0.2505611552682738}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.8385772573350307, 0.2656083274729124}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.8385772573350307`", ",", "0.2656083274729124`"}], "}"}]],
     Annotation[#, {0.8385772573350307, 0.2656083274729124}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.4120549504586082, 0.7648197290657144}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.4120549504586082`", ",", "0.7648197290657144`"}], "}"}]],
     Annotation[#, {0.4120549504586082, 0.7648197290657144}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.6363511483750681, 0.6566699822742874}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.6363511483750681`", ",", "0.6566699822742874`"}], "}"}]],
     Annotation[#, {0.6363511483750681, 0.6566699822742874}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.3697662277098528, 0.558275740808809}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.3697662277098528`", ",", "0.558275740808809`"}], "}"}]],
     Annotation[#, {0.3697662277098528, 0.558275740808809}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.26326466301993756, 0.605217755831521}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.26326466301993756`", ",", "0.605217755831521`"}], "}"}]],
     Annotation[#, {0.26326466301993756`, 0.605217755831521}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.20586543544037772, 0.3888184510649513}, 0.01265304860237253],
      
      RowBox[{"{", 
        RowBox[{"0.20586543544037772`", ",", "0.3888184510649513`"}], "}"}]],
     Annotation[#, {0.20586543544037772`, 0.3888184510649513}, "Tooltip"]& ], 
    
    TagBox[
     TooltipBox[
      DiskBox[{0.7984651574298511, 0.15437234864733318}, 0.01265304860237253],
      
      RowBox[{"{", 
        RowBox[{"0.7984651574298511`", ",", "0.15437234864733318`"}], "}"}]],
     Annotation[#, {0.7984651574298511, 0.15437234864733318`}, "Tooltip"]& ], 
    
    TagBox[
     TooltipBox[
      DiskBox[{0.44675436095751486, 0.6688491422041858}, 0.01265304860237253],
      
      RowBox[{"{", 
        RowBox[{"0.44675436095751486`", ",", "0.6688491422041858`"}], "}"}]],
     Annotation[#, {0.44675436095751486`, 0.6688491422041858}, "Tooltip"]& ], 
    
    TagBox[
     TooltipBox[
      DiskBox[{0.7611139058052152, 0.21067788889447314}, 0.01265304860237253],
      
      RowBox[{"{", 
        RowBox[{"0.7611139058052152`", ",", "0.21067788889447314`"}], "}"}]],
     Annotation[#, {0.7611139058052152, 0.21067788889447314`}, "Tooltip"]& ], 
    
    TagBox[
     TooltipBox[
      DiskBox[{0.3201721520921035, 0.4034658939541387}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.3201721520921035`", ",", "0.4034658939541387`"}], "}"}]],
     Annotation[#, {0.3201721520921035, 0.4034658939541387}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.2747713258961253, 0.5115360439889562}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.2747713258961253`", ",", "0.5115360439889562`"}], "}"}]],
     Annotation[#, {0.2747713258961253, 0.5115360439889562}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.808726499234319, 0.07920625998515751}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.808726499234319`", ",", "0.07920625998515751`"}], "}"}]],
     Annotation[#, {0.808726499234319, 0.07920625998515751}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.924727403162614, 0.22616406638660935}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.924727403162614`", ",", "0.22616406638660935`"}], "}"}]],
     Annotation[#, {0.924727403162614, 0.22616406638660935`}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.7744946300888753, 0.41954347484676924}, 0.01265304860237253],
      
      RowBox[{"{", 
        RowBox[{"0.7744946300888753`", ",", "0.41954347484676924`"}], "}"}]],
     Annotation[#, {0.7744946300888753, 0.41954347484676924`}, "Tooltip"]& ], 
    
    TagBox[
     TooltipBox[
      DiskBox[{0.7135244358440194, 0.2360808051398129}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.7135244358440194`", ",", "0.2360808051398129`"}], "}"}]],
     Annotation[#, {0.7135244358440194, 0.2360808051398129}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.014669893091991515, 0.09861214083984837}, 
       0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.014669893091991515`", ",", "0.09861214083984837`"}], "}"}]],
     Annotation[#, {0.014669893091991515`, 0.09861214083984837}, 
      "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.856253326032868, 0.44772736830296256}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.856253326032868`", ",", "0.44772736830296256`"}], "}"}]],
     Annotation[#, {0.856253326032868, 0.44772736830296256`}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.8315379685871904, 0.10395570023139289}, 0.01265304860237253],
      
      RowBox[{"{", 
        RowBox[{"0.8315379685871904`", ",", "0.10395570023139289`"}], "}"}]],
     Annotation[#, {0.8315379685871904, 0.10395570023139289`}, "Tooltip"]& ], 
    
    TagBox[
     TooltipBox[
      DiskBox[{0.48691704414363257, 0.3389512884035131}, 0.01265304860237253],
      
      RowBox[{"{", 
        RowBox[{"0.48691704414363257`", ",", "0.3389512884035131`"}], "}"}]],
     Annotation[#, {0.48691704414363257`, 0.3389512884035131}, "Tooltip"]& ], 
    
    TagBox[
     TooltipBox[
      DiskBox[{0.7807679945050079, 0.13665253450897508}, 0.01265304860237253],
      
      RowBox[{"{", 
        RowBox[{"0.7807679945050079`", ",", "0.13665253450897508`"}], "}"}]],
     Annotation[#, {0.7807679945050079, 0.13665253450897508`}, "Tooltip"]& ], 
    
    TagBox[
     TooltipBox[
      DiskBox[{0.7594160295942978, 0.4338090140102513}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.7594160295942978`", ",", "0.4338090140102513`"}], "}"}]],
     Annotation[#, {0.7594160295942978, 0.4338090140102513}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.08659602472905759, 0.25687411516203396}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.08659602472905759`", ",", "0.25687411516203396`"}], "}"}]],
     
     Annotation[#, {0.08659602472905759, 0.25687411516203396`}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.4216567602774046, 0.44571651806582624}, 0.01265304860237253],
      
      RowBox[{"{", 
        RowBox[{"0.4216567602774046`", ",", "0.44571651806582624`"}], "}"}]],
     Annotation[#, {0.4216567602774046, 0.44571651806582624`}, "Tooltip"]& ], 
    
    TagBox[
     TooltipBox[
      DiskBox[{0.41697920645601405, 0.7303595348608822}, 0.01265304860237253],
      
      RowBox[{"{", 
        RowBox[{"0.41697920645601405`", ",", "0.7303595348608822`"}], "}"}]],
     Annotation[#, {0.41697920645601405`, 0.7303595348608822}, "Tooltip"]& ], 
    
    TagBox[
     TooltipBox[
      DiskBox[{0.9097828956552625, 0.6900223388915769}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.9097828956552625`", ",", "0.6900223388915769`"}], "}"}]],
     Annotation[#, {0.9097828956552625, 0.6900223388915769}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.8192639336052008, 0.5344511175501996}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.8192639336052008`", ",", "0.5344511175501996`"}], "}"}]],
     Annotation[#, {0.8192639336052008, 0.5344511175501996}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.8001474165577069, 0.5214274012625462}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.8001474165577069`", ",", "0.5214274012625462`"}], "}"}]],
     Annotation[#, {0.8001474165577069, 0.5214274012625462}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.9026288229673822, 0.48462395045890827}, 0.01265304860237253],
      
      RowBox[{"{", 
        RowBox[{"0.9026288229673822`", ",", "0.48462395045890827`"}], "}"}]],
     Annotation[#, {0.9026288229673822, 0.48462395045890827`}, "Tooltip"]& ], 
    
    TagBox[
     TooltipBox[
      DiskBox[{0.8838147144340687, 0.6453705597698693}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.8838147144340687`", ",", "0.6453705597698693`"}], "}"}]],
     Annotation[#, {0.8838147144340687, 0.6453705597698693}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.9931228291034044, 0.5105758015185846}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.9931228291034044`", ",", "0.5105758015185846`"}], "}"}]],
     Annotation[#, {0.9931228291034044, 0.5105758015185846}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.2554279558996453, 0.7476111757825727}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.2554279558996453`", ",", "0.7476111757825727`"}], "}"}]],
     Annotation[#, {0.2554279558996453, 0.7476111757825727}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.25132046880455183, 0.6950931486244232}, 0.01265304860237253],
      
      RowBox[{"{", 
        RowBox[{"0.25132046880455183`", ",", "0.6950931486244232`"}], "}"}]],
     Annotation[#, {0.25132046880455183`, 0.6950931486244232}, "Tooltip"]& ], 
    
    TagBox[
     TooltipBox[
      DiskBox[{0.033049955866089054, 0.491143887537955}, 0.01265304860237253],
      
      RowBox[{"{", 
        RowBox[{"0.033049955866089054`", ",", "0.491143887537955`"}], "}"}]],
     Annotation[#, {0.033049955866089054`, 0.491143887537955}, "Tooltip"]& ], 
    
    TagBox[
     TooltipBox[
      DiskBox[{0.14315962378225233, 0.5867223072437204}, 0.01265304860237253],
      
      RowBox[{"{", 
        RowBox[{"0.14315962378225233`", ",", "0.5867223072437204`"}], "}"}]],
     Annotation[#, {0.14315962378225233`, 0.5867223072437204}, "Tooltip"]& ], 
    
    TagBox[
     TooltipBox[
      DiskBox[{0.20343681344220754, 0.6548274465125101}, 0.01265304860237253],
      
      RowBox[{"{", 
        RowBox[{"0.20343681344220754`", ",", "0.6548274465125101`"}], "}"}]],
     Annotation[#, {0.20343681344220754`, 0.6548274465125101}, "Tooltip"]& ], 
    
    TagBox[
     TooltipBox[
      DiskBox[{0.13637967855049205, 0.7146259126196468}, 0.01265304860237253],
      
      RowBox[{"{", 
        RowBox[{"0.13637967855049205`", ",", "0.7146259126196468`"}], "}"}]],
     Annotation[#, {0.13637967855049205`, 0.7146259126196468}, "Tooltip"]& ], 
    
    TagBox[
     TooltipBox[
      DiskBox[{0.9827990128740061, 0.9387851163561012}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.9827990128740061`", ",", "0.9387851163561012`"}], "}"}]],
     Annotation[#, {0.9827990128740061, 0.9387851163561012}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.926082754429681, 0.7704399240642972}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.926082754429681`", ",", "0.7704399240642972`"}], "}"}]],
     Annotation[#, {0.926082754429681, 0.7704399240642972}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.9880725248349345, 0.852453875429497}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.9880725248349345`", ",", "0.852453875429497`"}], "}"}]],
     Annotation[#, {0.9880725248349345, 0.852453875429497}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.7883047165274795, 0.7031235691910636}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.7883047165274795`", ",", "0.7031235691910636`"}], "}"}]],
     Annotation[#, {0.7883047165274795, 0.7031235691910636}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.9465015566865689, 0.863868086932458}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.9465015566865689`", ",", "0.863868086932458`"}], "}"}]],
     Annotation[#, {0.9465015566865689, 0.863868086932458}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.66904242374184, 0.7810008588767932}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.66904242374184`", ",", "0.7810008588767932`"}], "}"}]],
     Annotation[#, {0.66904242374184, 0.7810008588767932}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.7058195471995126, 0.7396800442342637}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.7058195471995126`", ",", "0.7396800442342637`"}], "}"}]],
     Annotation[#, {0.7058195471995126, 0.7396800442342637}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.7118313605735267, 0.6975889327259206}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.7118313605735267`", ",", "0.6975889327259206`"}], "}"}]],
     Annotation[#, {0.7118313605735267, 0.6975889327259206}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.6493486923623373, 0.740240149432408}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.6493486923623373`", ",", "0.740240149432408`"}], "}"}]],
     Annotation[#, {0.6493486923623373, 0.740240149432408}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.7877067071620634, 0.7506867750035864}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.7877067071620634`", ",", "0.7506867750035864`"}], "}"}]],
     Annotation[#, {0.7877067071620634, 0.7506867750035864}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.6159560245859002, 0.813064825014371}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.6159560245859002`", ",", "0.813064825014371`"}], "}"}]],
     Annotation[#, {0.6159560245859002, 0.813064825014371}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.6672116366474148, 0.9194585643675035}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.6672116366474148`", ",", "0.9194585643675035`"}], "}"}]],
     Annotation[#, {0.6672116366474148, 0.9194585643675035}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.7168180798315495, 0.8037819469915015}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.7168180798315495`", ",", "0.8037819469915015`"}], "}"}]],
     Annotation[#, {0.7168180798315495, 0.8037819469915015}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.05148396579142389, 0.6376246549681335}, 0.01265304860237253],
      
      RowBox[{"{", 
        RowBox[{"0.05148396579142389`", ",", "0.6376246549681335`"}], "}"}]],
     Annotation[#, {0.05148396579142389, 0.6376246549681335}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.560090169915171, 0.9229488802969712}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.560090169915171`", ",", "0.9229488802969712`"}], "}"}]],
     Annotation[#, {0.560090169915171, 0.9229488802969712}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.24407139375107412, 0.8289142839239585}, 0.01265304860237253],
      
      RowBox[{"{", 
        RowBox[{"0.24407139375107412`", ",", "0.8289142839239585`"}], "}"}]],
     Annotation[#, {0.24407139375107412`, 0.8289142839239585}, "Tooltip"]& ], 
    
    TagBox[
     TooltipBox[
      DiskBox[{0.26620567195300304, 0.999046752479031}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.26620567195300304`", ",", "0.999046752479031`"}], "}"}]],
     Annotation[#, {0.26620567195300304`, 0.999046752479031}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.10226460088643385, 0.6950569005334297}, 0.01265304860237253],
      
      RowBox[{"{", 
        RowBox[{"0.10226460088643385`", ",", "0.6950569005334297`"}], "}"}]],
     Annotation[#, {0.10226460088643385`, 0.6950569005334297}, "Tooltip"]& ], 
    
    TagBox[
     TooltipBox[
      DiskBox[{0.18064251038527201, 0.8055020065374423}, 0.01265304860237253],
      
      RowBox[{"{", 
        RowBox[{"0.18064251038527201`", ",", "0.8055020065374423`"}], "}"}]],
     Annotation[#, {0.18064251038527201`, 0.8055020065374423}, "Tooltip"]& ], 
    
    TagBox[
     TooltipBox[
      DiskBox[{0.02298362065015991, 0.652760645288442}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.02298362065015991`", ",", "0.652760645288442`"}], "}"}]],
     Annotation[#, {0.02298362065015991, 0.652760645288442}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.25811847801680043, 0.9220107519912475}, 0.01265304860237253],
      
      RowBox[{"{", 
        RowBox[{"0.25811847801680043`", ",", "0.9220107519912475`"}], "}"}]],
     Annotation[#, {0.25811847801680043`, 0.9220107519912475}, "Tooltip"]& ], 
    
    TagBox[
     TooltipBox[
      DiskBox[{0.5700076210954583, 0.9870834450102512}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.5700076210954583`", ",", "0.9870834450102512`"}], "}"}]],
     Annotation[#, {0.5700076210954583, 0.9870834450102512}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.8937303183649532, 0.8523457564565975}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.8937303183649532`", ",", "0.8523457564565975`"}], "}"}]],
     Annotation[#, {0.8937303183649532, 0.8523457564565975}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.7589586072092716, 0.9123602972103726}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.7589586072092716`", ",", "0.9123602972103726`"}], "}"}]],
     Annotation[#, {0.7589586072092716, 0.9123602972103726}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.059265580892435166, 0.9176521125778063}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.059265580892435166`", ",", "0.9176521125778063`"}], "}"}]],
     
     Annotation[#, {0.059265580892435166`, 0.9176521125778063}, 
      "Tooltip"]& ]}},
  FormatType->TraditionalForm,
  FrameTicks->None]], "Output",
 CellChangeTimes->{3.813321947050797*^9},
 CellLabel->
  "Out[396]=",ExpressionUUID->"cb6615f2-f97d-4c24-ae29-5aaa630903e7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"VertexList", "[", "graph", "]"}]], "Input",
 CellChangeTimes->{{3.813321954001165*^9, 3.8133219557878313`*^9}},
 CellLabel->
  "In[397]:=",ExpressionUUID->"34cb6075-4470-4b80-948a-0abd85b96a28"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.3990454490757511`", ",", "0.4243505489559307`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.419566534072529`", ",", "0.06209744427172015`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.5112485744455639`", ",", "0.2403272867632682`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.241283345694427`", ",", "0.25968896206812464`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.3016822127848158`", ",", "0.05155850742402901`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.7317542002445421`", ",", "0.005091638388494468`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.5996610969701597`", ",", "0.032526377843428156`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.3152157691608066`", ",", "0.028578788406374178`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.2208074145575929`", ",", "0.048751466247239916`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.40092154768351573`", ",", "0.06846190497234317`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7441508805856107`", ",", "0.06554035424057703`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.40407437560669557`", ",", "0.11908760652379846`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.4063215931983304`", ",", "0.3965798717299447`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.4386053695414418`", ",", "0.22806623436190288`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.3956083911020909`", ",", "0.24747137294376564`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.2985204913512123`", ",", "0.10032463128340807`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.376022631257223`", ",", "0.22494630223778245`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.33946202583147045`", ",", "0.41970868763507174`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.023623693406774837`", ",", "0.05064945705770052`"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.27743877923553395`", ",", "0.31828725298504534`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.027010967963018828`", ",", "0.10583228296974356`"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.022507521568948086`", ",", "0.057986634522777525`"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.08980259520820355`", ",", "0.12464001564346239`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.46633451576694784`", ",", "0.850352267381979`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.029777618445079534`", ",", "0.2210421048347493`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.46812336137647725`", ",", "0.5090082390780937`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.3749910313612834`", ",", "0.7138315110858076`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.6647907339155963`", ",", "0.1838260113661634`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.732707886855815`", ",", "0.23740835727066156`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7010246892488456`", ",", "0.17401520065548315`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.8772113151156709`", ",", "0.37545108929155013`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.49428892925538603`", ",", "0.7016384557474322`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.06806165885425486`", ",", "0.3479495079181263`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.5941196427897684`", ",", "0.46925640132532065`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.28775506586267396`", ",", "0.5632657655698621`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.9709319280959865`", ",", "0.2539736341572001`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7444005229950545`", ",", "0.5587417194789324`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.5789058070427489`", ",", "0.44735916204748927`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.8218060579245439`", ",", "0.2505611552682738`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.8385772573350307`", ",", "0.2656083274729124`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.4120549504586082`", ",", "0.7648197290657144`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.6363511483750681`", ",", "0.6566699822742874`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.3697662277098528`", ",", "0.558275740808809`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.26326466301993756`", ",", "0.605217755831521`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.20586543544037772`", ",", "0.3888184510649513`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.7984651574298511`", ",", "0.15437234864733318`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.44675436095751486`", ",", "0.6688491422041858`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.7611139058052152`", ",", "0.21067788889447314`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.3201721520921035`", ",", "0.4034658939541387`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.2747713258961253`", ",", "0.5115360439889562`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.808726499234319`", ",", "0.07920625998515751`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.924727403162614`", ",", "0.22616406638660935`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7744946300888753`", ",", "0.41954347484676924`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.7135244358440194`", ",", "0.2360808051398129`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.014669893091991515`", ",", "0.09861214083984837`"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.856253326032868`", ",", "0.44772736830296256`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.8315379685871904`", ",", "0.10395570023139289`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.48691704414363257`", ",", "0.3389512884035131`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.7807679945050079`", ",", "0.13665253450897508`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.7594160295942978`", ",", "0.4338090140102513`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.08659602472905759`", ",", "0.25687411516203396`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.4216567602774046`", ",", "0.44571651806582624`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.41697920645601405`", ",", "0.7303595348608822`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.9097828956552625`", ",", "0.6900223388915769`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.8192639336052008`", ",", "0.5344511175501996`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.8001474165577069`", ",", "0.5214274012625462`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9026288229673822`", ",", "0.48462395045890827`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.8838147144340687`", ",", "0.6453705597698693`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9931228291034044`", ",", "0.5105758015185846`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.2554279558996453`", ",", "0.7476111757825727`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.25132046880455183`", ",", "0.6950931486244232`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.033049955866089054`", ",", "0.491143887537955`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.14315962378225233`", ",", "0.5867223072437204`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.20343681344220754`", ",", "0.6548274465125101`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.13637967855049205`", ",", "0.7146259126196468`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.9827990128740061`", ",", "0.9387851163561012`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.926082754429681`", ",", "0.7704399240642972`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9880725248349345`", ",", "0.852453875429497`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7883047165274795`", ",", "0.7031235691910636`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9465015566865689`", ",", "0.863868086932458`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.66904242374184`", ",", "0.7810008588767932`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7058195471995126`", ",", "0.7396800442342637`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7118313605735267`", ",", "0.6975889327259206`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.6493486923623373`", ",", "0.740240149432408`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7877067071620634`", ",", "0.7506867750035864`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.6159560245859002`", ",", "0.813064825014371`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.6672116366474148`", ",", "0.9194585643675035`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7168180798315495`", ",", "0.8037819469915015`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.05148396579142389`", ",", "0.6376246549681335`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.560090169915171`", ",", "0.9229488802969712`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.24407139375107412`", ",", "0.8289142839239585`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.26620567195300304`", ",", "0.999046752479031`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.10226460088643385`", ",", "0.6950569005334297`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.18064251038527201`", ",", "0.8055020065374423`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.02298362065015991`", ",", "0.652760645288442`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.25811847801680043`", ",", "0.9220107519912475`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.5700076210954583`", ",", "0.9870834450102512`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.8937303183649532`", ",", "0.8523457564565975`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7589586072092716`", ",", "0.9123602972103726`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.059265580892435166`", ",", "0.9176521125778063`"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8133219559863358`*^9},
 CellLabel->
  "Out[397]=",ExpressionUUID->"00ff0816-bcba-43c7-bd86-ddd995f6ace4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"inComponent", "=", 
  RowBox[{"VertexInComponent", "[", 
   RowBox[{"graph", ",", 
    RowBox[{"{", 
     RowBox[{"0.48691704414363257`", ",", "0.3389512884035131`"}], "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.813321992049677*^9, 3.813321993143276*^9}},
 CellLabel->
  "In[399]:=",ExpressionUUID->"9d19ac8a-798d-4489-afc7-e93ae0244b73"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.48691704414363257`", ",", "0.3389512884035131`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.28775506586267396`", ",", "0.5632657655698621`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.5789058070427489`", ",", "0.44735916204748927`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.4216567602774046`", ",", "0.44571651806582624`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.13637967855049205`", ",", "0.7146259126196468`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.9880725248349345`", ",", "0.852453875429497`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.3749910313612834`", ",", "0.7138315110858076`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.26326466301993756`", ",", "0.605217755831521`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.41697920645601405`", ",", "0.7303595348608822`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.20343681344220754`", ",", "0.6548274465125101`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.5941196427897684`", ",", "0.46925640132532065`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.46812336137647725`", ",", "0.5090082390780937`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.3697662277098528`", ",", "0.558275740808809`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7058195471995126`", ",", "0.7396800442342637`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.24407139375107412`", ",", "0.8289142839239585`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.18064251038527201`", ",", "0.8055020065374423`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.059265580892435166`", ",", "0.9176521125778063`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9827990128740061`", ",", "0.9387851163561012`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.4120549504586082`", ",", "0.7648197290657144`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.25132046880455183`", ",", "0.6950931486244232`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.2554279558996453`", ",", "0.7476111757825727`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.49428892925538603`", ",", "0.7016384557474322`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.6363511483750681`", ",", "0.6566699822742874`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.44675436095751486`", ",", "0.6688491422041858`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.7883047165274795`", ",", "0.7031235691910636`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7118313605735267`", ",", "0.6975889327259206`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.6493486923623373`", ",", "0.740240149432408`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7168180798315495`", ",", "0.8037819469915015`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.6159560245859002`", ",", "0.813064825014371`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.66904242374184`", ",", "0.7810008588767932`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.25811847801680043`", ",", "0.9220107519912475`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.46633451576694784`", ",", "0.850352267381979`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.560090169915171`", ",", "0.9229488802969712`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.6672116366474148`", ",", "0.9194585643675035`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.26620567195300304`", ",", "0.999046752479031`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9465015566865689`", ",", "0.863868086932458`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7877067071620634`", ",", "0.7506867750035864`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.8937303183649532`", ",", "0.8523457564565975`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.5700076210954583`", ",", "0.9870834450102512`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7589586072092716`", ",", "0.9123602972103726`"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.813321993643179*^9},
 CellLabel->
  "Out[399]=",ExpressionUUID->"707641af-85b1-4b1b-a474-efae7096a1e5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"L0", "=", 
  RowBox[{"DeleteDuplicates", "[", 
   RowBox[{"First", "/@", 
    RowBox[{"Select", "[", 
     RowBox[{
      RowBox[{"Catenate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"FindPath", "[", 
          RowBox[{"graph", ",", "#", ",", 
           RowBox[{"{", 
            RowBox[{"0.48691704414363257`", ",", "0.3389512884035131`"}], 
            "}"}], ",", "Infinity", ",", "All"}], "]"}], "&"}], "/@", 
        "inComponent"}], "]"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", "#", "]"}], "\[Equal]", "2"}], "&"}]}], 
     "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8133219991601667`*^9, 3.813322059306816*^9}, {
  3.813322134393835*^9, 3.813322191655677*^9}},
 CellLabel->
  "In[417]:=",ExpressionUUID->"3e207ddb-7fb1-42c1-86fb-8e6c8928b4a0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.28775506586267396`", ",", "0.5632657655698621`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.5789058070427489`", ",", "0.44735916204748927`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.4216567602774046`", ",", "0.44571651806582624`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.13637967855049205`", ",", "0.7146259126196468`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.9880725248349345`", ",", "0.852453875429497`"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.813322016879587*^9, {3.813322052782464*^9, 3.8133220594982224`*^9}, {
   3.813322140195187*^9, 3.8133221919143877`*^9}},
 CellLabel->
  "Out[417]=",ExpressionUUID->"07a33d95-11cb-4c67-b1b5-692cc76522f1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"L1", "=", 
  RowBox[{"DeleteDuplicates", "[", 
   RowBox[{"First", "/@", 
    RowBox[{"Select", "[", 
     RowBox[{
      RowBox[{"Catenate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"FindPath", "[", 
          RowBox[{"graph", ",", "#", ",", 
           RowBox[{"{", 
            RowBox[{"0.48691704414363257`", ",", "0.3389512884035131`"}], 
            "}"}], ",", "Infinity", ",", "All"}], "]"}], "&"}], "/@", 
        "inComponent"}], "]"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", "#", "]"}], "\[Equal]", "3"}], "&"}]}], 
     "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.813322060127337*^9, 3.813322073661458*^9}, {
  3.81332214293589*^9, 3.813322194031837*^9}},
 CellLabel->
  "In[418]:=",ExpressionUUID->"0d9f0009-1cf5-4a45-a0d9-67834e41e6c9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.3749910313612834`", ",", "0.7138315110858076`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.26326466301993756`", ",", "0.605217755831521`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.41697920645601405`", ",", "0.7303595348608822`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.20343681344220754`", ",", "0.6548274465125101`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.5941196427897684`", ",", "0.46925640132532065`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.46812336137647725`", ",", "0.5090082390780937`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.3697662277098528`", ",", "0.558275740808809`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7058195471995126`", ",", "0.7396800442342637`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.24407139375107412`", ",", "0.8289142839239585`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.18064251038527201`", ",", "0.8055020065374423`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.059265580892435166`", ",", "0.9176521125778063`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9827990128740061`", ",", "0.9387851163561012`"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.8133220739261827`*^9, {3.813322146636636*^9, 3.813322194219088*^9}},
 CellLabel->
  "Out[418]=",ExpressionUUID->"e82df909-8792-4fec-ad4a-72819c08cba4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"L2", "=", 
  RowBox[{"DeleteDuplicates", "[", 
   RowBox[{"First", "/@", 
    RowBox[{"Select", "[", 
     RowBox[{
      RowBox[{"Catenate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"FindPath", "[", 
          RowBox[{"graph", ",", "#", ",", 
           RowBox[{"{", 
            RowBox[{"0.48691704414363257`", ",", "0.3389512884035131`"}], 
            "}"}], ",", "Infinity", ",", "All"}], "]"}], "&"}], "/@", 
        "inComponent"}], "]"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", "#", "]"}], "\[Equal]", "4"}], "&"}]}], 
     "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.813322074486117*^9, 3.813322088294509*^9}, {
  3.813322148875256*^9, 3.813322151252315*^9}, {3.813322186492832*^9, 
  3.813322201535918*^9}},
 CellLabel->
  "In[419]:=",ExpressionUUID->"7a1cc976-b551-4ad1-bdca-1c23e0c55431"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.3749910313612834`", ",", "0.7138315110858076`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.24407139375107412`", ",", "0.8289142839239585`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.18064251038527201`", ",", "0.8055020065374423`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.059265580892435166`", ",", "0.9176521125778063`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.4120549504586082`", ",", "0.7648197290657144`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.25132046880455183`", ",", "0.6950931486244232`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.2554279558996453`", ",", "0.7476111757825727`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.49428892925538603`", ",", "0.7016384557474322`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.6363511483750681`", ",", "0.6566699822742874`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.44675436095751486`", ",", "0.6688491422041858`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.7883047165274795`", ",", "0.7031235691910636`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7118313605735267`", ",", "0.6975889327259206`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.6493486923623373`", ",", "0.740240149432408`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7168180798315495`", ",", "0.8037819469915015`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.6159560245859002`", ",", "0.813064825014371`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.66904242374184`", ",", "0.7810008588767932`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.25811847801680043`", ",", "0.9220107519912475`"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.813322090020812*^9, 3.813322151536628*^9, {3.8133221881635647`*^9, 
   3.8133222017668*^9}},
 CellLabel->
  "Out[419]=",ExpressionUUID->"24f8d598-deb5-4c7e-b0cc-1a8c38e23a72"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"HighlightGraph", "[", 
  RowBox[{"graph", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Style", "[", 
      RowBox[{
       RowBox[{"Subgraph", "[", 
        RowBox[{"graph", ",", "L0"}], "]"}], ",", "Red"}], "]"}], ",", 
     RowBox[{"Style", "[", 
      RowBox[{
       RowBox[{"Subgraph", "[", 
        RowBox[{"graph", ",", "L1"}], "]"}], ",", "Green"}], "]"}], ",", 
     RowBox[{"Style", "[", 
      RowBox[{
       RowBox[{"Subgraph", "[", 
        RowBox[{"graph", ",", "L2"}], "]"}], ",", "Blue"}], "]"}]}], "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.813322204139255*^9, 3.813322263794425*^9}},
 CellLabel->
  "In[428]:=",ExpressionUUID->"8df876ed-2622-421f-b2ba-4d3c6b6716fb"],

Cell[BoxData[
 GraphicsBox[
  NamespaceBox["NetworkGraphics",
   DynamicModuleBox[{Typeset`graph = HoldComplete[
     Graph[CompressedData["
1:eJwVk3s0FIgCh6dIKnXcuSmhUqsOmyuViCu/kcd6jM3KLXbJpCZWs+4sZWfP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      "], {
       SparseArray[Automatic, {100, 100}, 0, {1, {CompressedData["
1:eJx10DErhAEAgOFPrhvulCi5uq5cOZQrlht0XZduMOiKK91kcJLpWJSSSQaD
bruBOoOMBoNiMKibLoNBXckkJYtksVjuKd/qrecPvOnadmWrLwiCjeCv/lCU
GPF/DDDIMCOMkiDJWGicDBNMkmWGHHkKFJlngTJLLLNClVXWqLHOJnV22GWP
fQ445IjjUIMmJ5zS4oxzLrjkimtuuOWOe9p0eOCRJ7o888Irb7zzwSdffPPD
LxFjo8QYIkGKNBmmmGaWHHMUKFJikR4UlClr
          "], CompressedData["
1:eJwlT+tSgmAQ5SaIoBLegkRuESqCoqKCiFaaomPkdaymbHyB3v9fHzazZ2b3
7Nnds/Lld3tBIAhawRAEAsKoNE7QCJlikjiSTKGZbIKgiZsESTMgzxcwulgq
5nKSVqsPCqU+nBdavYCXFVU3CKpiAdzr1VaX4xXD8Rlu9ACX2x7uohlGdHyg
9SzrrtEdY2lRcXyYrZj2MJDVAKNH7hAM6VWDsOI7LGfauIsI8bJeueIOi4LY
66BUJkt1kNQ/TQIDWLrsyWpzSjsDPwZQoYnHp+eZIPLzxdJouCFGy7Jpq2Hs
ZBG+vpHaxFsrGhCto+0eztWD3bViea1u90EyjThjt5ea7c3heGJ5uz+LtsCT
uZBqm6Oiv6xE6acdvvPz5errytc+v8+3h9PHOppsDifwZdw5/wEIvjbf
          "]}, 
         Pattern}], Null}, {EdgeStyle -> {
         Hue[0, 1, 0.56]}, VertexStyle -> {
         Directive[
          Hue[0.11, 1, 0.97], 
          EdgeForm[{
            Hue[0.11, 1, 0.97], 
            Opacity[1]}]]}, 
       GraphHighlight -> {{0.41697920645601405`, 0.7303595348608822}, {
         0.6493486923623373, 0.740240149432408}, 
         DirectedEdge[{0.24407139375107412`, 0.8289142839239585}, {
          0.5941196427897684, 0.46925640132532065`}], {0.7168180798315495, 
         0.8037819469915015}, {0.4120549504586082, 0.7648197290657144}, 
         DirectedEdge[{0.059265580892435166`, 0.9176521125778063}, {
          0.25132046880455183`, 0.6950931486244232}], {0.7118313605735267, 
         0.6975889327259206}, {0.66904242374184, 0.7810008588767932}, {
         0.25132046880455183`, 0.6950931486244232}, {0.5941196427897684, 
         0.46925640132532065`}, 
         DirectedEdge[{0.7168180798315495, 0.8037819469915015}, {
          0.7883047165274795, 0.7031235691910636}], {0.2554279558996453, 
         0.7476111757825727}, {0.9880725248349345, 0.852453875429497}, 
         DirectedEdge[{0.25811847801680043`, 0.9220107519912475}, {
          0.24407139375107412`, 0.8289142839239585}], {0.3749910313612834, 
         0.7138315110858076}, 
         DirectedEdge[{0.25811847801680043`, 0.9220107519912475}, {
          0.4120549504586082, 0.7648197290657144}], 
         DirectedEdge[{0.6159560245859002, 0.813064825014371}, {
          0.7118313605735267, 0.6975889327259206}], 
         DirectedEdge[{0.25811847801680043`, 0.9220107519912475}, {
          0.18064251038527201`, 0.8055020065374423}], {0.44675436095751486`, 
         0.6688491422041858}, 
         DirectedEdge[{0.3749910313612834, 0.7138315110858076}, {
          0.3697662277098528, 0.558275740808809}], {0.46812336137647725`, 
         0.5090082390780937}, {0.7883047165274795, 0.7031235691910636}, 
         DirectedEdge[{0.18064251038527201`, 0.8055020065374423}, {
          0.20343681344220754`, 0.6548274465125101}], {0.24407139375107412`, 
         0.8289142839239585}, 
         DirectedEdge[{0.6159560245859002, 0.813064825014371}, {
          0.6493486923623373, 0.740240149432408}], {0.6159560245859002, 
         0.813064825014371}, {0.18064251038527201`, 0.8055020065374423}, {
         0.3697662277098528, 0.558275740808809}, {0.20343681344220754`, 
         0.6548274465125101}, 
         DirectedEdge[{0.4120549504586082, 0.7648197290657144}, {
          0.3749910313612834, 0.7138315110858076}], {0.26326466301993756`, 
         0.605217755831521}, {0.49428892925538603`, 0.7016384557474322}, {
         0.5789058070427489, 0.44735916204748927`}, {0.28775506586267396`, 
         0.5632657655698621}, {0.13637967855049205`, 0.7146259126196468}, {
         0.25811847801680043`, 0.9220107519912475}, {0.059265580892435166`, 
         0.9176521125778063}, {0.4216567602774046, 0.44571651806582624`}, {
         0.9827990128740061, 0.9387851163561012}, {0.7058195471995126, 
         0.7396800442342637}, 
         DirectedEdge[{0.2554279558996453, 0.7476111757825727}, {
          0.25132046880455183`, 0.6950931486244232}], 
         DirectedEdge[{0.059265580892435166`, 0.9176521125778063}, {
          0.20343681344220754`, 0.6548274465125101}], 
         DirectedEdge[{0.3749910313612834, 0.7138315110858076}, {
          0.5941196427897684, 0.46925640132532065`}], 
         DirectedEdge[{0.3749910313612834, 0.7138315110858076}, {
          0.46812336137647725`, 0.5090082390780937}], {0.6363511483750681, 
         0.6566699822742874}, 
         DirectedEdge[{0.6493486923623373, 0.740240149432408}, {
          0.6363511483750681, 0.6566699822742874}], 
         DirectedEdge[{0.24407139375107412`, 0.8289142839239585}, {
          0.2554279558996453, 0.7476111757825727}], 
         DirectedEdge[{0.18064251038527201`, 0.8055020065374423}, {
          0.25132046880455183`, 0.6950931486244232}], 
         DirectedEdge[{0.66904242374184, 0.7810008588767932}, {
          0.6493486923623373, 0.740240149432408}], 
         DirectedEdge[{0.18064251038527201`, 0.8055020065374423}, {
          0.46812336137647725`, 0.5090082390780937}]}, 
       GraphHighlightStyle -> {{0.7883047165274795, 0.7031235691910636} -> {
          VertexStyle -> Directive[
             RGBColor[0, 0, 1]]}, {0.26326466301993756`, 
          0.605217755831521} -> {VertexStyle -> Directive[
             RGBColor[0, 1, 0]]}, {0.3697662277098528, 0.558275740808809} -> {
          VertexStyle -> Directive[
             RGBColor[0, 1, 0]]}, 
         DirectedEdge[{0.24407139375107412`, 0.8289142839239585}, {
           0.5941196427897684, 0.46925640132532065`}] -> {
          EdgeStyle -> Directive[
             RGBColor[0, 1, 0]]}, 
         DirectedEdge[{0.3749910313612834, 0.7138315110858076}, {
           0.3697662277098528, 0.558275740808809}] -> {
          EdgeStyle -> Directive[
             RGBColor[0, 1, 0]]}, 
         DirectedEdge[{0.6159560245859002, 0.813064825014371}, {
           0.6493486923623373, 0.740240149432408}] -> {
          EdgeStyle -> Directive[
             RGBColor[0, 0, 1]]}, 
         DirectedEdge[{0.2554279558996453, 0.7476111757825727}, {
           0.25132046880455183`, 0.6950931486244232}] -> {
          EdgeStyle -> Directive[
             RGBColor[0, 0, 1]]}, 
         DirectedEdge[{0.66904242374184, 0.7810008588767932}, {
           0.6493486923623373, 0.740240149432408}] -> {
          EdgeStyle -> Directive[
             RGBColor[0, 0, 1]]}, {0.46812336137647725`, 
          0.5090082390780937} -> {VertexStyle -> Directive[
             RGBColor[0, 1, 0]]}, 
         DirectedEdge[{0.3749910313612834, 0.7138315110858076}, {
           0.5941196427897684, 0.46925640132532065`}] -> {
          EdgeStyle -> Directive[
             RGBColor[0, 1, 0]]}, {0.41697920645601405`, 
          0.7303595348608822} -> {VertexStyle -> Directive[
             RGBColor[0, 1, 0]]}, {0.059265580892435166`, 
          0.9176521125778063} -> {VertexStyle -> Directive[
             RGBColor[0, 0, 1]]}, {0.7058195471995126, 
          0.7396800442342637} -> {VertexStyle -> Directive[
             RGBColor[0, 1, 0]]}, {0.66904242374184, 0.7810008588767932} -> {
          VertexStyle -> Directive[
             RGBColor[0, 0, 1]]}, {0.25132046880455183`, 
          0.6950931486244232} -> {VertexStyle -> Directive[
             RGBColor[0, 0, 1]]}, {0.25811847801680043`, 
          0.9220107519912475} -> {VertexStyle -> Directive[
             RGBColor[0, 0, 1]]}, {0.2554279558996453, 
          0.7476111757825727} -> {VertexStyle -> Directive[
             RGBColor[0, 0, 1]]}, 
         DirectedEdge[{0.25811847801680043`, 0.9220107519912475}, {
           0.18064251038527201`, 0.8055020065374423}] -> {
          EdgeStyle -> Directive[
             RGBColor[0, 0, 1]]}, {0.9827990128740061, 
          0.9387851163561012} -> {VertexStyle -> Directive[
             RGBColor[0, 1, 0]]}, 
         DirectedEdge[{0.059265580892435166`, 0.9176521125778063}, {
           0.20343681344220754`, 0.6548274465125101}] -> {
          EdgeStyle -> Directive[
             RGBColor[0, 1, 0]]}, {0.4120549504586082, 
          0.7648197290657144} -> {VertexStyle -> Directive[
             RGBColor[0, 0, 1]]}, 
         DirectedEdge[{0.059265580892435166`, 0.9176521125778063}, {
           0.25132046880455183`, 0.6950931486244232}] -> {
          EdgeStyle -> Directive[
             RGBColor[0, 0, 1]]}, {0.28775506586267396`, 
          0.5632657655698621} -> {VertexStyle -> Directive[
             RGBColor[1, 0, 0]]}, {0.5941196427897684, 
          0.46925640132532065`} -> {VertexStyle -> Directive[
             RGBColor[0, 1, 0]]}, {0.18064251038527201`, 
          0.8055020065374423} -> {VertexStyle -> Directive[
             RGBColor[0, 0, 1]]}, 
         DirectedEdge[{0.18064251038527201`, 0.8055020065374423}, {
           0.20343681344220754`, 0.6548274465125101}] -> {
          EdgeStyle -> Directive[
             RGBColor[0, 1, 0]]}, {0.3749910313612834, 
          0.7138315110858076} -> {VertexStyle -> Directive[
             RGBColor[0, 0, 1]]}, {0.44675436095751486`, 
          0.6688491422041858} -> {VertexStyle -> Directive[
             RGBColor[0, 0, 1]]}, {0.49428892925538603`, 
          0.7016384557474322} -> {VertexStyle -> Directive[
             RGBColor[0, 0, 1]]}, 
         DirectedEdge[{0.18064251038527201`, 0.8055020065374423}, {
           0.25132046880455183`, 0.6950931486244232}] -> {
          EdgeStyle -> Directive[
             RGBColor[0, 0, 1]]}, {0.24407139375107412`, 
          0.8289142839239585} -> {VertexStyle -> Directive[
             RGBColor[0, 0, 1]]}, 
         DirectedEdge[{0.24407139375107412`, 0.8289142839239585}, {
           0.2554279558996453, 0.7476111757825727}] -> {EdgeStyle -> Directive[
             RGBColor[0, 0, 1]]}, 
         DirectedEdge[{0.25811847801680043`, 0.9220107519912475}, {
           0.4120549504586082, 0.7648197290657144}] -> {EdgeStyle -> Directive[
             RGBColor[0, 0, 1]]}, {0.7118313605735267, 
          0.6975889327259206} -> {VertexStyle -> Directive[
             RGBColor[0, 0, 1]]}, 
         DirectedEdge[{0.18064251038527201`, 0.8055020065374423}, {
           0.46812336137647725`, 0.5090082390780937}] -> {
          EdgeStyle -> Directive[
             RGBColor[0, 1, 0]]}, {0.13637967855049205`, 
          0.7146259126196468} -> {VertexStyle -> Directive[
             RGBColor[1, 0, 0]]}, 
         DirectedEdge[{0.25811847801680043`, 0.9220107519912475}, {
           0.24407139375107412`, 0.8289142839239585}] -> {
          EdgeStyle -> Directive[
             RGBColor[0, 0, 1]]}, {0.7168180798315495, 
          0.8037819469915015} -> {VertexStyle -> Directive[
             RGBColor[0, 0, 1]]}, {0.9880725248349345, 0.852453875429497} -> {
          VertexStyle -> Directive[
             RGBColor[1, 0, 0]]}, {0.20343681344220754`, 
          0.6548274465125101} -> {VertexStyle -> Directive[
             RGBColor[0, 1, 0]]}, {0.5789058070427489, 
          0.44735916204748927`} -> {VertexStyle -> Directive[
             RGBColor[1, 0, 0]]}, 
         DirectedEdge[{0.7168180798315495, 0.8037819469915015}, {
           0.7883047165274795, 0.7031235691910636}] -> {EdgeStyle -> Directive[
             RGBColor[0, 0, 1]]}, {0.6493486923623373, 0.740240149432408} -> {
          VertexStyle -> Directive[
             RGBColor[0, 0, 1]]}, {0.4216567602774046, 
          0.44571651806582624`} -> {VertexStyle -> Directive[
             RGBColor[1, 0, 0]]}, 
         DirectedEdge[{0.6493486923623373, 0.740240149432408}, {
           0.6363511483750681, 0.6566699822742874}] -> {EdgeStyle -> Directive[
             RGBColor[0, 0, 1]]}, 
         DirectedEdge[{0.4120549504586082, 0.7648197290657144}, {
           0.3749910313612834, 0.7138315110858076}] -> {EdgeStyle -> Directive[
             RGBColor[0, 0, 1]]}, 
         DirectedEdge[{0.3749910313612834, 0.7138315110858076}, {
           0.46812336137647725`, 0.5090082390780937}] -> {
          EdgeStyle -> Directive[
             RGBColor[0, 1, 0]]}, {0.6159560245859002, 0.813064825014371} -> {
          VertexStyle -> Directive[
             RGBColor[0, 0, 1]]}, {0.6363511483750681, 
          0.6566699822742874} -> {VertexStyle -> Directive[
             RGBColor[0, 0, 1]]}, 
         DirectedEdge[{0.6159560245859002, 0.813064825014371}, {
           0.7118313605735267, 0.6975889327259206}] -> {EdgeStyle -> Directive[
             RGBColor[0, 0, 1]]}}, VertexCoordinates -> CompressedData["
1:eJwVk3s0FIgCh6dIKnXcuSmhUqsOmyuViCu/kcd6jM3KLXbJpCZWs+4sZWfP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        "]}]]}, 
    TagBox[GraphicsGroupBox[GraphicsComplexBox[CompressedData["
1:eJwVk3s0FIgCh6dIKnXcuSmhUqsOmyuViCu/kcd6jM3KLXbJpCZWs+4sZWfP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       "], {
        {Hue[0, 1, 0.56], Opacity[0.7], Arrowheads[0.03232922130611539], 
         ArrowBox[{{0.3990454490757511, 0.4243505489559307}, {
          0.241283345694427, 0.25968896206812464`}}, 0.01265304860237253], 
         ArrowBox[{{0.3990454490757511, 0.4243505489559307}, {
          0.7441508805856107, 0.06554035424057703}}, 0.01265304860237253], 
         ArrowBox[{{0.3990454490757511, 0.4243505489559307}, {
          0.4063215931983304, 0.3965798717299447}}, 0.01265304860237253], 
         ArrowBox[{{0.5112485744455639, 0.2403272867632682}, {
          0.7317542002445421, 0.005091638388494468}}, 0.01265304860237253], 
         ArrowBox[{{0.5112485744455639, 0.2403272867632682}, {
          0.5996610969701597, 0.032526377843428156`}}, 0.01265304860237253], 
         ArrowBox[{{0.5112485744455639, 0.2403272867632682}, {
          0.40407437560669557`, 0.11908760652379846`}}, 0.01265304860237253], 
         ArrowBox[{{0.241283345694427, 0.25968896206812464`}, {
          0.419566534072529, 0.06209744427172015}}, 0.01265304860237253], 
         ArrowBox[{{0.241283345694427, 0.25968896206812464`}, {
          0.2208074145575929, 0.048751466247239916`}}, 0.01265304860237253], 
         ArrowBox[{{0.241283345694427, 0.25968896206812464`}, {
          0.40092154768351573`, 0.06846190497234317}}, 0.01265304860237253], 
         ArrowBox[{{0.241283345694427, 0.25968896206812464`}, {
          0.2985204913512123, 0.10032463128340807`}}, 0.01265304860237253], 
         ArrowBox[{{0.3016822127848158, 0.05155850742402901}, {
          0.3152157691608066, 0.028578788406374178`}}, 0.01265304860237253], 
         ArrowBox[{{0.7441508805856107, 0.06554035424057703}, {
          0.7317542002445421, 0.005091638388494468}}, 0.01265304860237253], 
         ArrowBox[{{0.40407437560669557`, 0.11908760652379846`}, {
          0.419566534072529, 0.06209744427172015}}, 0.01265304860237253], 
         ArrowBox[{{0.40407437560669557`, 0.11908760652379846`}, {
          0.3152157691608066, 0.028578788406374178`}}, 0.01265304860237253], 
         ArrowBox[{{0.40407437560669557`, 0.11908760652379846`}, {
          0.40092154768351573`, 0.06846190497234317}}, 0.01265304860237253], 
         ArrowBox[{{0.4063215931983304, 0.3965798717299447}, {
          0.5112485744455639, 0.2403272867632682}}, 0.01265304860237253], 
         ArrowBox[{{0.4063215931983304, 0.3965798717299447}, {
          0.4386053695414418, 0.22806623436190288`}}, 0.01265304860237253], 
         ArrowBox[{{0.4063215931983304, 0.3965798717299447}, {
          0.3956083911020909, 0.24747137294376564`}}, 0.01265304860237253], 
         ArrowBox[{{0.4386053695414418, 0.22806623436190288`}, {
          0.3016822127848158, 0.05155850742402901}}, 0.01265304860237253], 
         ArrowBox[{{0.4386053695414418, 0.22806623436190288`}, {
          0.5996610969701597, 0.032526377843428156`}}, 0.01265304860237253], 
         ArrowBox[{{0.4386053695414418, 0.22806623436190288`}, {
          0.40407437560669557`, 0.11908760652379846`}}, 0.01265304860237253], 
         ArrowBox[{{0.3956083911020909, 0.24747137294376564`}, {
          0.5996610969701597, 0.032526377843428156`}}, 0.01265304860237253], 
         ArrowBox[{{0.3956083911020909, 0.24747137294376564`}, {
          0.376022631257223, 0.22494630223778245`}}, 0.01265304860237253], 
         ArrowBox[{{0.2985204913512123, 0.10032463128340807`}, {
          0.3016822127848158, 0.05155850742402901}}, 0.01265304860237253], 
         ArrowBox[{{0.376022631257223, 0.22494630223778245`}, {
          0.2208074145575929, 0.048751466247239916`}}, 0.01265304860237253], 
         ArrowBox[{{0.376022631257223, 0.22494630223778245`}, {
          0.40407437560669557`, 0.11908760652379846`}}, 0.01265304860237253], 
         ArrowBox[{{0.376022631257223, 0.22494630223778245`}, {
          0.2985204913512123, 0.10032463128340807`}}, 0.01265304860237253], 
         ArrowBox[{{0.33946202583147045`, 0.41970868763507174`}, {
          0.5112485744455639, 0.2403272867632682}}, 0.01265304860237253], 
         ArrowBox[{{0.33946202583147045`, 0.41970868763507174`}, {
          0.4386053695414418, 0.22806623436190288`}}, 0.01265304860237253], 
         ArrowBox[{{0.33946202583147045`, 0.41970868763507174`}, {
          0.3956083911020909, 0.24747137294376564`}}, 0.01265304860237253], 
         ArrowBox[{{0.33946202583147045`, 0.41970868763507174`}, {
          0.27743877923553395`, 0.31828725298504534`}}, 0.01265304860237253], 
         ArrowBox[{{0.33946202583147045`, 0.41970868763507174`}, {
          0.027010967963018828`, 0.10583228296974356`}}, 0.01265304860237253],
          ArrowBox[{{0.27743877923553395`, 0.31828725298504534`}, {
          0.241283345694427, 0.25968896206812464`}}, 0.01265304860237253], 
         ArrowBox[{{0.27743877923553395`, 0.31828725298504534`}, {
          0.40407437560669557`, 0.11908760652379846`}}, 0.01265304860237253], 
         ArrowBox[{{0.27743877923553395`, 0.31828725298504534`}, {
          0.022507521568948086`, 0.057986634522777525`}}, 
          0.01265304860237253], 
         ArrowBox[{{0.27743877923553395`, 0.31828725298504534`}, {
          0.08980259520820355, 0.12464001564346239`}}, 0.01265304860237253], 
         ArrowBox[{{0.027010967963018828`, 0.10583228296974356`}, {
          0.022507521568948086`, 0.057986634522777525`}}, 
          0.01265304860237253], 
         ArrowBox[{{0.022507521568948086`, 0.057986634522777525`}, {
          0.023623693406774837`, 0.05064945705770052}}, 0.01265304860237253], 
         ArrowBox[{{0.08980259520820355, 0.12464001564346239`}, {
          0.023623693406774837`, 0.05064945705770052}}, 0.01265304860237253], 
         ArrowBox[{{0.46633451576694784`, 0.850352267381979}, {
          0.49428892925538603`, 0.7016384557474322}}, 0.01265304860237253], 
         ArrowBox[{{0.46633451576694784`, 0.850352267381979}, {
          0.7444005229950545, 0.5587417194789324}}, 0.01265304860237253], 
         ArrowBox[{{0.46633451576694784`, 0.850352267381979}, {
          0.4120549504586082, 0.7648197290657144}}, 0.01265304860237253], 
         ArrowBox[{{0.46633451576694784`, 0.850352267381979}, {
          0.6363511483750681, 0.6566699822742874}}, 0.01265304860237253], 
         ArrowBox[{{0.46633451576694784`, 0.850352267381979}, {
          0.856253326032868, 0.44772736830296256`}}, 0.01265304860237253], 
         ArrowBox[{{0.029777618445079534`, 0.2210421048347493}, {
          0.027010967963018828`, 0.10583228296974356`}}, 0.01265304860237253],
          ArrowBox[{{0.029777618445079534`, 0.2210421048347493}, {
          0.08980259520820355, 0.12464001564346239`}}, 0.01265304860237253], 
         ArrowBox[{{0.029777618445079534`, 0.2210421048347493}, {
          0.014669893091991515`, 0.09861214083984837}}, 0.01265304860237253], 
         ArrowBox[{{0.46812336137647725`, 0.5090082390780937}, {
          0.3990454490757511, 0.4243505489559307}}, 0.01265304860237253], 
         ArrowBox[{{0.46812336137647725`, 0.5090082390780937}, {
          0.27743877923553395`, 0.31828725298504534`}}, 0.01265304860237253], 
         ArrowBox[{{0.46812336137647725`, 0.5090082390780937}, {
          0.732707886855815, 0.23740835727066156`}}, 0.01265304860237253], 
         ArrowBox[{{0.46812336137647725`, 0.5090082390780937}, {
          0.7611139058052152, 0.21067788889447314`}}, 0.01265304860237253], 
         ArrowBox[{{0.46812336137647725`, 0.5090082390780937}, {
          0.7135244358440194, 0.2360808051398129}}, 0.01265304860237253], 
         ArrowBox[{{0.46812336137647725`, 0.5090082390780937}, {
          0.4216567602774046, 0.44571651806582624`}}, 0.01265304860237253], 
         {RGBColor[0, 1, 0], 
          ArrowBox[{{0.3749910313612834, 0.7138315110858076}, {
           0.46812336137647725`, 0.5090082390780937}}, 0.01265304860237253]}, 
         ArrowBox[{{0.3749910313612834, 0.7138315110858076}, {
          0.06806165885425486, 0.3479495079181263}}, 0.01265304860237253], 
         {RGBColor[0, 1, 0], 
          ArrowBox[{{0.3749910313612834, 0.7138315110858076}, {
           0.5941196427897684, 0.46925640132532065`}}, 0.01265304860237253]}, 
         ArrowBox[{{0.3749910313612834, 0.7138315110858076}, {
          0.28775506586267396`, 0.5632657655698621}}, 0.01265304860237253], 
         ArrowBox[{{0.3749910313612834, 0.7138315110858076}, {
          0.8218060579245439, 0.2505611552682738}}, 0.01265304860237253], 
         {RGBColor[0, 1, 0], 
          ArrowBox[{{0.3749910313612834, 0.7138315110858076}, {
           0.3697662277098528, 0.558275740808809}}, 0.01265304860237253]}, 
         ArrowBox[{{0.6647907339155963, 0.1838260113661634}, {
          0.5996610969701597, 0.032526377843428156`}}, 0.01265304860237253], 
         ArrowBox[{{0.6647907339155963, 0.1838260113661634}, {
          0.7441508805856107, 0.06554035424057703}}, 0.01265304860237253], 
         ArrowBox[{{0.732707886855815, 0.23740835727066156`}, {
          0.7010246892488456, 0.17401520065548315`}}, 0.01265304860237253], 
         ArrowBox[{{0.732707886855815, 0.23740835727066156`}, {
          0.7984651574298511, 0.15437234864733318`}}, 0.01265304860237253], 
         ArrowBox[{{0.7010246892488456, 0.17401520065548315`}, {
          0.5996610969701597, 0.032526377843428156`}}, 0.01265304860237253], 
         ArrowBox[{{0.7010246892488456, 0.17401520065548315`}, {
          0.7441508805856107, 0.06554035424057703}}, 0.01265304860237253], 
         ArrowBox[{{0.8772113151156709, 0.37545108929155013`}, {
          0.7010246892488456, 0.17401520065548315`}}, 0.01265304860237253], 
         ArrowBox[{{0.8772113151156709, 0.37545108929155013`}, {
          0.9709319280959865, 0.2539736341572001}}, 0.01265304860237253], 
         ArrowBox[{{0.8772113151156709, 0.37545108929155013`}, {
          0.8218060579245439, 0.2505611552682738}}, 0.01265304860237253], 
         ArrowBox[{{0.8772113151156709, 0.37545108929155013`}, {
          0.8385772573350307, 0.2656083274729124}}, 0.01265304860237253], 
         ArrowBox[{{0.8772113151156709, 0.37545108929155013`}, {
          0.7611139058052152, 0.21067788889447314`}}, 0.01265304860237253], 
         ArrowBox[{{0.8772113151156709, 0.37545108929155013`}, {
          0.924727403162614, 0.22616406638660935`}}, 0.01265304860237253], 
         ArrowBox[{{0.49428892925538603`, 0.7016384557474322}, {
          0.029777618445079534`, 0.2210421048347493}}, 0.01265304860237253], 
         ArrowBox[{{0.49428892925538603`, 0.7016384557474322}, {
          0.46812336137647725`, 0.5090082390780937}}, 0.01265304860237253], 
         ArrowBox[{{0.49428892925538603`, 0.7016384557474322}, {
          0.5941196427897684, 0.46925640132532065`}}, 0.01265304860237253], 
         ArrowBox[{{0.49428892925538603`, 0.7016384557474322}, {
          0.3697662277098528, 0.558275740808809}}, 0.01265304860237253], 
         ArrowBox[{{0.49428892925538603`, 0.7016384557474322}, {
          0.7744946300888753, 0.41954347484676924`}}, 0.01265304860237253], 
         ArrowBox[{{0.49428892925538603`, 0.7016384557474322}, {
          0.7594160295942978, 0.4338090140102513}}, 0.01265304860237253], 
         ArrowBox[{{0.06806165885425486, 0.3479495079181263}, {
          0.2985204913512123, 0.10032463128340807`}}, 0.01265304860237253], 
         ArrowBox[{{0.06806165885425486, 0.3479495079181263}, {
          0.029777618445079534`, 0.2210421048347493}}, 0.01265304860237253], 
         ArrowBox[{{0.06806165885425486, 0.3479495079181263}, {
          0.08659602472905759, 0.25687411516203396`}}, 0.01265304860237253], 
         ArrowBox[{{0.5941196427897684, 0.46925640132532065`}, {
          0.5789058070427489, 0.44735916204748927`}}, 0.01265304860237253], 
         ArrowBox[{{0.28775506586267396`, 0.5632657655698621}, {
          0.3990454490757511, 0.4243505489559307}}, 0.01265304860237253], 
         ArrowBox[{{0.28775506586267396`, 0.5632657655698621}, {
          0.6647907339155963, 0.1838260113661634}}, 0.01265304860237253], 
         ArrowBox[{{0.28775506586267396`, 0.5632657655698621}, {
          0.2747713258961253, 0.5115360439889562}}, 0.01265304860237253], 
         ArrowBox[{{0.28775506586267396`, 0.5632657655698621}, {
          0.48691704414363257`, 0.3389512884035131}}, 0.01265304860237253], 
         ArrowBox[{{0.9709319280959865, 0.2539736341572001}, {
          0.7317542002445421, 0.005091638388494468}}, 0.01265304860237253], 
         ArrowBox[{{0.9709319280959865, 0.2539736341572001}, {
          0.8315379685871904, 0.10395570023139289`}}, 0.01265304860237253], 
         ArrowBox[{{0.7444005229950545, 0.5587417194789324}, {
          0.5112485744455639, 0.2403272867632682}}, 0.01265304860237253], 
         ArrowBox[{{0.7444005229950545, 0.5587417194789324}, {
          0.4386053695414418, 0.22806623436190288`}}, 0.01265304860237253], 
         ArrowBox[{{0.7444005229950545, 0.5587417194789324}, {
          0.2985204913512123, 0.10032463128340807`}}, 0.01265304860237253], 
         ArrowBox[{{0.7444005229950545, 0.5587417194789324}, {
          0.8772113151156709, 0.37545108929155013`}}, 0.01265304860237253], 
         ArrowBox[{{0.7444005229950545, 0.5587417194789324}, {
          0.7744946300888753, 0.41954347484676924`}}, 0.01265304860237253], 
         ArrowBox[{{0.7444005229950545, 0.5587417194789324}, {
          0.7594160295942978, 0.4338090140102513}}, 0.01265304860237253], 
         ArrowBox[{{0.5789058070427489, 0.44735916204748927`}, {
          0.732707886855815, 0.23740835727066156`}}, 0.01265304860237253], 
         ArrowBox[{{0.5789058070427489, 0.44735916204748927`}, {
          0.7611139058052152, 0.21067788889447314`}}, 0.01265304860237253], 
         ArrowBox[{{0.5789058070427489, 0.44735916204748927`}, {
          0.7135244358440194, 0.2360808051398129}}, 0.01265304860237253], 
         ArrowBox[{{0.5789058070427489, 0.44735916204748927`}, {
          0.48691704414363257`, 0.3389512884035131}}, 0.01265304860237253], 
         ArrowBox[{{0.8218060579245439, 0.2505611552682738}, {
          0.7984651574298511, 0.15437234864733318`}}, 0.01265304860237253], 
         ArrowBox[{{0.8385772573350307, 0.2656083274729124}, {
          0.7984651574298511, 0.15437234864733318`}}, 0.01265304860237253], 
         {RGBColor[0, 0, 1], 
          ArrowBox[{{0.4120549504586082, 0.7648197290657144}, {
           0.3749910313612834, 0.7138315110858076}}, 0.01265304860237253]}, 
         ArrowBox[{{0.4120549504586082, 0.7648197290657144}, {
          0.26326466301993756`, 0.605217755831521}}, 0.01265304860237253], 
         ArrowBox[{{0.4120549504586082, 0.7648197290657144}, {
          0.924727403162614, 0.22616406638660935`}}, 0.01265304860237253], 
         ArrowBox[{{0.4120549504586082, 0.7648197290657144}, {
          0.41697920645601405`, 0.7303595348608822}}, 0.01265304860237253], 
         ArrowBox[{{0.6363511483750681, 0.6566699822742874}, {
          0.241283345694427, 0.25968896206812464`}}, 0.01265304860237253], 
         ArrowBox[{{0.6363511483750681, 0.6566699822742874}, {
          0.4063215931983304, 0.3965798717299447}}, 0.01265304860237253], 
         ArrowBox[{{0.6363511483750681, 0.6566699822742874}, {
          0.8772113151156709, 0.37545108929155013`}}, 0.01265304860237253], 
         ArrowBox[{{0.6363511483750681, 0.6566699822742874}, {
          0.5941196427897684, 0.46925640132532065`}}, 0.01265304860237253], 
         ArrowBox[{{0.6363511483750681, 0.6566699822742874}, {
          0.7744946300888753, 0.41954347484676924`}}, 0.01265304860237253], 
         ArrowBox[{{0.6363511483750681, 0.6566699822742874}, {
          0.7594160295942978, 0.4338090140102513}}, 0.01265304860237253], 
         ArrowBox[{{0.3697662277098528, 0.558275740808809}, {
          0.3990454490757511, 0.4243505489559307}}, 0.01265304860237253], 
         ArrowBox[{{0.3697662277098528, 0.558275740808809}, {
          0.33946202583147045`, 0.41970868763507174`}}, 0.01265304860237253], 
         ArrowBox[{{0.3697662277098528, 0.558275740808809}, {
          0.7010246892488456, 0.17401520065548315`}}, 0.01265304860237253], 
         ArrowBox[{{0.3697662277098528, 0.558275740808809}, {
          0.20586543544037772`, 0.3888184510649513}}, 0.01265304860237253], 
         ArrowBox[{{0.3697662277098528, 0.558275740808809}, {
          0.3201721520921035, 0.4034658939541387}}, 0.01265304860237253], 
         ArrowBox[{{0.3697662277098528, 0.558275740808809}, {
          0.7807679945050079, 0.13665253450897508`}}, 0.01265304860237253], 
         ArrowBox[{{0.3697662277098528, 0.558275740808809}, {
          0.4216567602774046, 0.44571651806582624`}}, 0.01265304860237253], 
         ArrowBox[{{0.26326466301993756`, 0.605217755831521}, {
          0.06806165885425486, 0.3479495079181263}}, 0.01265304860237253], 
         ArrowBox[{{0.26326466301993756`, 0.605217755831521}, {
          0.28775506586267396`, 0.5632657655698621}}, 0.01265304860237253], 
         ArrowBox[{{0.26326466301993756`, 0.605217755831521}, {
          0.4216567602774046, 0.44571651806582624`}}, 0.01265304860237253], 
         ArrowBox[{{0.20586543544037772`, 0.3888184510649513}, {
          0.241283345694427, 0.25968896206812464`}}, 0.01265304860237253], 
         ArrowBox[{{0.20586543544037772`, 0.3888184510649513}, {
          0.40407437560669557`, 0.11908760652379846`}}, 0.01265304860237253], 
         ArrowBox[{{0.20586543544037772`, 0.3888184510649513}, {
          0.08659602472905759, 0.25687411516203396`}}, 0.01265304860237253], 
         ArrowBox[{{0.7984651574298511, 0.15437234864733318`}, {
          0.8315379685871904, 0.10395570023139289`}}, 0.01265304860237253], 
         ArrowBox[{{0.7984651574298511, 0.15437234864733318`}, {
          0.7807679945050079, 0.13665253450897508`}}, 0.01265304860237253], 
         ArrowBox[{{0.44675436095751486`, 0.6688491422041858}, {
          0.029777618445079534`, 0.2210421048347493}}, 0.01265304860237253], 
         ArrowBox[{{0.44675436095751486`, 0.6688491422041858}, {
          0.46812336137647725`, 0.5090082390780937}}, 0.01265304860237253], 
         ArrowBox[{{0.44675436095751486`, 0.6688491422041858}, {
          0.5941196427897684, 0.46925640132532065`}}, 0.01265304860237253], 
         ArrowBox[{{0.44675436095751486`, 0.6688491422041858}, {
          0.8218060579245439, 0.2505611552682738}}, 0.01265304860237253], 
         ArrowBox[{{0.44675436095751486`, 0.6688491422041858}, {
          0.8385772573350307, 0.2656083274729124}}, 0.01265304860237253], 
         ArrowBox[{{0.44675436095751486`, 0.6688491422041858}, {
          0.3697662277098528, 0.558275740808809}}, 0.01265304860237253], 
         ArrowBox[{{0.7611139058052152, 0.21067788889447314`}, {
          0.5996610969701597, 0.032526377843428156`}}, 0.01265304860237253], 
         ArrowBox[{{0.7611139058052152, 0.21067788889447314`}, {
          0.7984651574298511, 0.15437234864733318`}}, 0.01265304860237253], 
         ArrowBox[{{0.3201721520921035, 0.4034658939541387}, {
          0.4386053695414418, 0.22806623436190288`}}, 0.01265304860237253], 
         ArrowBox[{{0.3201721520921035, 0.4034658939541387}, {
          0.3956083911020909, 0.24747137294376564`}}, 0.01265304860237253], 
         ArrowBox[{{0.3201721520921035, 0.4034658939541387}, {
          0.27743877923553395`, 0.31828725298504534`}}, 0.01265304860237253], 
         ArrowBox[{{0.3201721520921035, 0.4034658939541387}, {
          0.027010967963018828`, 0.10583228296974356`}}, 0.01265304860237253],
          ArrowBox[{{0.2747713258961253, 0.5115360439889562}, {
          0.33946202583147045`, 0.41970868763507174`}}, 0.01265304860237253], 
         ArrowBox[{{0.2747713258961253, 0.5115360439889562}, {
          0.029777618445079534`, 0.2210421048347493}}, 0.01265304860237253], 
         ArrowBox[{{0.2747713258961253, 0.5115360439889562}, {
          0.20586543544037772`, 0.3888184510649513}}, 0.01265304860237253], 
         ArrowBox[{{0.2747713258961253, 0.5115360439889562}, {
          0.3201721520921035, 0.4034658939541387}}, 0.01265304860237253], 
         ArrowBox[{{0.924727403162614, 0.22616406638660935`}, {
          0.7317542002445421, 0.005091638388494468}}, 0.01265304860237253], 
         ArrowBox[{{0.924727403162614, 0.22616406638660935`}, {
          0.8315379685871904, 0.10395570023139289`}}, 0.01265304860237253], 
         ArrowBox[{{0.7744946300888753, 0.41954347484676924`}, {
          0.419566534072529, 0.06209744427172015}}, 0.01265304860237253], 
         ArrowBox[{{0.7744946300888753, 0.41954347484676924`}, {
          0.732707886855815, 0.23740835727066156`}}, 0.01265304860237253], 
         ArrowBox[{{0.7744946300888753, 0.41954347484676924`}, {
          0.8218060579245439, 0.2505611552682738}}, 0.01265304860237253], 
         ArrowBox[{{0.7744946300888753, 0.41954347484676924`}, {
          0.8385772573350307, 0.2656083274729124}}, 0.01265304860237253], 
         ArrowBox[{{0.7744946300888753, 0.41954347484676924`}, {
          0.7611139058052152, 0.21067788889447314`}}, 0.01265304860237253], 
         ArrowBox[{{0.7744946300888753, 0.41954347484676924`}, {
          0.924727403162614, 0.22616406638660935`}}, 0.01265304860237253], 
         ArrowBox[{{0.7744946300888753, 0.41954347484676924`}, {
          0.7135244358440194, 0.2360808051398129}}, 0.01265304860237253], 
         ArrowBox[{{0.7135244358440194, 0.2360808051398129}, {
          0.6647907339155963, 0.1838260113661634}}, 0.01265304860237253], 
         ArrowBox[{{0.7135244358440194, 0.2360808051398129}, {
          0.7010246892488456, 0.17401520065548315`}}, 0.01265304860237253], 
         ArrowBox[{{0.7135244358440194, 0.2360808051398129}, {
          0.8315379685871904, 0.10395570023139289`}}, 0.01265304860237253], 
         ArrowBox[{{0.7135244358440194, 0.2360808051398129}, {
          0.7807679945050079, 0.13665253450897508`}}, 0.01265304860237253], 
         ArrowBox[{{0.014669893091991515`, 0.09861214083984837}, {
          0.022507521568948086`, 0.057986634522777525`}}, 
          0.01265304860237253], 
         ArrowBox[{{0.856253326032868, 0.44772736830296256`}, {
          0.732707886855815, 0.23740835727066156`}}, 0.01265304860237253], 
         ArrowBox[{{0.856253326032868, 0.44772736830296256`}, {
          0.8772113151156709, 0.37545108929155013`}}, 0.01265304860237253], 
         ArrowBox[{{0.856253326032868, 0.44772736830296256`}, {
          0.7135244358440194, 0.2360808051398129}}, 0.01265304860237253], 
         ArrowBox[{{0.8315379685871904, 0.10395570023139289`}, {
          0.808726499234319, 0.07920625998515751}}, 0.01265304860237253], 
         ArrowBox[{{0.48691704414363257`, 0.3389512884035131}, {
          0.5112485744455639, 0.2403272867632682}}, 0.01265304860237253], 
         ArrowBox[{{0.48691704414363257`, 0.3389512884035131}, {
          0.7441508805856107, 0.06554035424057703}}, 0.01265304860237253], 
         ArrowBox[{{0.48691704414363257`, 0.3389512884035131}, {
          0.4386053695414418, 0.22806623436190288`}}, 0.01265304860237253], 
         ArrowBox[{{0.48691704414363257`, 0.3389512884035131}, {
          0.3956083911020909, 0.24747137294376564`}}, 0.01265304860237253], 
         ArrowBox[{{0.7807679945050079, 0.13665253450897508`}, {
          0.7441508805856107, 0.06554035424057703}}, 0.01265304860237253], 
         ArrowBox[{{0.7807679945050079, 0.13665253450897508`}, {
          0.808726499234319, 0.07920625998515751}}, 0.01265304860237253], 
         ArrowBox[{{0.7594160295942978, 0.4338090140102513}, {
          0.419566534072529, 0.06209744427172015}}, 0.01265304860237253], 
         ArrowBox[{{0.7594160295942978, 0.4338090140102513}, {
          0.40092154768351573`, 0.06846190497234317}}, 0.01265304860237253], 
         ArrowBox[{{0.7594160295942978, 0.4338090140102513}, {
          0.732707886855815, 0.23740835727066156`}}, 0.01265304860237253], 
         ArrowBox[{{0.7594160295942978, 0.4338090140102513}, {
          0.8218060579245439, 0.2505611552682738}}, 0.01265304860237253], 
         ArrowBox[{{0.7594160295942978, 0.4338090140102513}, {
          0.8385772573350307, 0.2656083274729124}}, 0.01265304860237253], 
         ArrowBox[{{0.7594160295942978, 0.4338090140102513}, {
          0.7611139058052152, 0.21067788889447314`}}, 0.01265304860237253], 
         ArrowBox[{{0.7594160295942978, 0.4338090140102513}, {
          0.924727403162614, 0.22616406638660935`}}, 0.01265304860237253], 
         ArrowBox[{{0.7594160295942978, 0.4338090140102513}, {
          0.7135244358440194, 0.2360808051398129}}, 0.01265304860237253], 
         ArrowBox[{{0.08659602472905759, 0.25687411516203396`}, {
          0.2208074145575929, 0.048751466247239916`}}, 0.01265304860237253], 
         ArrowBox[{{0.08659602472905759, 0.25687411516203396`}, {
          0.027010967963018828`, 0.10583228296974356`}}, 0.01265304860237253],
          ArrowBox[{{0.08659602472905759, 0.25687411516203396`}, {
          0.08980259520820355, 0.12464001564346239`}}, 0.01265304860237253], 
         ArrowBox[{{0.08659602472905759, 0.25687411516203396`}, {
          0.014669893091991515`, 0.09861214083984837}}, 0.01265304860237253], 
         ArrowBox[{{0.4216567602774046, 0.44571651806582624`}, {
          0.241283345694427, 0.25968896206812464`}}, 0.01265304860237253], 
         ArrowBox[{{0.4216567602774046, 0.44571651806582624`}, {
          0.4063215931983304, 0.3965798717299447}}, 0.01265304860237253], 
         ArrowBox[{{0.4216567602774046, 0.44571651806582624`}, {
          0.6647907339155963, 0.1838260113661634}}, 0.01265304860237253], 
         ArrowBox[{{0.4216567602774046, 0.44571651806582624`}, {
          0.48691704414363257`, 0.3389512884035131}}, 0.01265304860237253], 
         ArrowBox[{{0.41697920645601405`, 0.7303595348608822}, {
          0.06806165885425486, 0.3479495079181263}}, 0.01265304860237253], 
         ArrowBox[{{0.41697920645601405`, 0.7303595348608822}, {
          0.28775506586267396`, 0.5632657655698621}}, 0.01265304860237253], 
         ArrowBox[{{0.41697920645601405`, 0.7303595348608822}, {
          0.44675436095751486`, 0.6688491422041858}}, 0.01265304860237253], 
         ArrowBox[{{0.9097828956552625, 0.6900223388915769}, {
          0.8838147144340687, 0.6453705597698693}}, 0.01265304860237253], 
         ArrowBox[{{0.8192639336052008, 0.5344511175501996}, {
          0.40407437560669557`, 0.11908760652379846`}}, 0.01265304860237253], 
         ArrowBox[{{0.8192639336052008, 0.5344511175501996}, {
          0.7744946300888753, 0.41954347484676924`}}, 0.01265304860237253], 
         ArrowBox[{{0.8192639336052008, 0.5344511175501996}, {
          0.856253326032868, 0.44772736830296256`}}, 0.01265304860237253], 
         ArrowBox[{{0.8192639336052008, 0.5344511175501996}, {
          0.7594160295942978, 0.4338090140102513}}, 0.01265304860237253], 
         ArrowBox[{{0.8001474165577069, 0.5214274012625462}, {
          0.40407437560669557`, 0.11908760652379846`}}, 0.01265304860237253], 
         ArrowBox[{{0.8001474165577069, 0.5214274012625462}, {
          0.7744946300888753, 0.41954347484676924`}}, 0.01265304860237253], 
         ArrowBox[{{0.8001474165577069, 0.5214274012625462}, {
          0.856253326032868, 0.44772736830296256`}}, 0.01265304860237253], 
         ArrowBox[{{0.8001474165577069, 0.5214274012625462}, {
          0.7594160295942978, 0.4338090140102513}}, 0.01265304860237253], 
         ArrowBox[{{0.9026288229673822, 0.48462395045890827`}, {
          0.732707886855815, 0.23740835727066156`}}, 0.01265304860237253], 
         ArrowBox[{{0.9026288229673822, 0.48462395045890827`}, {
          0.8772113151156709, 0.37545108929155013`}}, 0.01265304860237253], 
         ArrowBox[{{0.9026288229673822, 0.48462395045890827`}, {
          0.7135244358440194, 0.2360808051398129}}, 0.01265304860237253], 
         ArrowBox[{{0.8838147144340687, 0.6453705597698693}, {
          0.5112485744455639, 0.2403272867632682}}, 0.01265304860237253], 
         ArrowBox[{{0.8838147144340687, 0.6453705597698693}, {
          0.3016822127848158, 0.05155850742402901}}, 0.01265304860237253], 
         ArrowBox[{{0.8838147144340687, 0.6453705597698693}, {
          0.8192639336052008, 0.5344511175501996}}, 0.01265304860237253], 
         ArrowBox[{{0.8838147144340687, 0.6453705597698693}, {
          0.8001474165577069, 0.5214274012625462}}, 0.01265304860237253], 
         ArrowBox[{{0.8838147144340687, 0.6453705597698693}, {
          0.9026288229673822, 0.48462395045890827`}}, 0.01265304860237253], 
         ArrowBox[{{0.8838147144340687, 0.6453705597698693}, {
          0.9931228291034044, 0.5105758015185846}}, 0.01265304860237253], 
         ArrowBox[{{0.9931228291034044, 0.5105758015185846}, {
          0.732707886855815, 0.23740835727066156`}}, 0.01265304860237253], 
         ArrowBox[{{0.9931228291034044, 0.5105758015185846}, {
          0.8772113151156709, 0.37545108929155013`}}, 0.01265304860237253], 
         ArrowBox[{{0.2554279558996453, 0.7476111757825727}, {
          0.46812336137647725`, 0.5090082390780937}}, 0.01265304860237253], 
         {RGBColor[0, 0, 1], 
          ArrowBox[{{0.2554279558996453, 0.7476111757825727}, {
           0.25132046880455183`, 0.6950931486244232}}, 0.01265304860237253]}, 
         ArrowBox[{{0.2554279558996453, 0.7476111757825727}, {
          0.033049955866089054`, 0.491143887537955}}, 0.01265304860237253], 
         ArrowBox[{{0.2554279558996453, 0.7476111757825727}, {
          0.20343681344220754`, 0.6548274465125101}}, 0.01265304860237253], 
         ArrowBox[{{0.25132046880455183`, 0.6950931486244232}, {
          0.3697662277098528, 0.558275740808809}}, 0.01265304860237253], 
         ArrowBox[{{0.25132046880455183`, 0.6950931486244232}, {
          0.26326466301993756`, 0.605217755831521}}, 0.01265304860237253], 
         ArrowBox[{{0.25132046880455183`, 0.6950931486244232}, {
          0.8315379685871904, 0.10395570023139289`}}, 0.01265304860237253], 
         ArrowBox[{{0.25132046880455183`, 0.6950931486244232}, {
          0.14315962378225233`, 0.5867223072437204}}, 0.01265304860237253], 
         ArrowBox[{{0.033049955866089054`, 0.491143887537955}, {
          0.241283345694427, 0.25968896206812464`}}, 0.01265304860237253], 
         ArrowBox[{{0.033049955866089054`, 0.491143887537955}, {
          0.40407437560669557`, 0.11908760652379846`}}, 0.01265304860237253], 
         ArrowBox[{{0.033049955866089054`, 0.491143887537955}, {
          0.06806165885425486, 0.3479495079181263}}, 0.01265304860237253], 
         ArrowBox[{{0.14315962378225233`, 0.5867223072437204}, {
          0.06806165885425486, 0.3479495079181263}}, 0.01265304860237253], 
         ArrowBox[{{0.14315962378225233`, 0.5867223072437204}, {
          0.20586543544037772`, 0.3888184510649513}}, 0.01265304860237253], 
         ArrowBox[{{0.14315962378225233`, 0.5867223072437204}, {
          0.3201721520921035, 0.4034658939541387}}, 0.01265304860237253], 
         ArrowBox[{{0.20343681344220754`, 0.6548274465125101}, {
          0.28775506586267396`, 0.5632657655698621}}, 0.01265304860237253], 
         ArrowBox[{{0.20343681344220754`, 0.6548274465125101}, {
          0.14315962378225233`, 0.5867223072437204}}, 0.01265304860237253], 
         ArrowBox[{{0.13637967855049205`, 0.7146259126196468}, {
          0.3990454490757511, 0.4243505489559307}}, 0.01265304860237253], 
         ArrowBox[{{0.13637967855049205`, 0.7146259126196468}, {
          0.6647907339155963, 0.1838260113661634}}, 0.01265304860237253], 
         ArrowBox[{{0.13637967855049205`, 0.7146259126196468}, {
          0.2747713258961253, 0.5115360439889562}}, 0.01265304860237253], 
         ArrowBox[{{0.13637967855049205`, 0.7146259126196468}, {
          0.48691704414363257`, 0.3389512884035131}}, 0.01265304860237253], 
         ArrowBox[{{0.13637967855049205`, 0.7146259126196468}, {
          0.033049955866089054`, 0.491143887537955}}, 0.01265304860237253], 
         ArrowBox[{{0.13637967855049205`, 0.7146259126196468}, {
          0.14315962378225233`, 0.5867223072437204}}, 0.01265304860237253], 
         ArrowBox[{{0.9827990128740061, 0.9387851163561012}, {
          0.9880725248349345, 0.852453875429497}}, 0.01265304860237253], 
         ArrowBox[{{0.9827990128740061, 0.9387851163561012}, {
          0.9465015566865689, 0.863868086932458}}, 0.01265304860237253], 
         ArrowBox[{{0.926082754429681, 0.7704399240642972}, {
          0.2208074145575929, 0.048751466247239916`}}, 0.01265304860237253], 
         ArrowBox[{{0.926082754429681, 0.7704399240642972}, {
          0.7444005229950545, 0.5587417194789324}}, 0.01265304860237253], 
         ArrowBox[{{0.926082754429681, 0.7704399240642972}, {
          0.9097828956552625, 0.6900223388915769}}, 0.01265304860237253], 
         ArrowBox[{{0.9880725248349345, 0.852453875429497}, {
          0.48691704414363257`, 0.3389512884035131}}, 0.01265304860237253], 
         ArrowBox[{{0.9880725248349345, 0.852453875429497}, {
          0.926082754429681, 0.7704399240642972}}, 0.01265304860237253], 
         ArrowBox[{{0.7883047165274795, 0.7031235691910636}, {
          0.5941196427897684, 0.46925640132532065`}}, 0.01265304860237253], 
         ArrowBox[{{0.7883047165274795, 0.7031235691910636}, {
          0.7444005229950545, 0.5587417194789324}}, 0.01265304860237253], 
         ArrowBox[{{0.7883047165274795, 0.7031235691910636}, {
          0.8192639336052008, 0.5344511175501996}}, 0.01265304860237253], 
         ArrowBox[{{0.7883047165274795, 0.7031235691910636}, {
          0.8001474165577069, 0.5214274012625462}}, 0.01265304860237253], 
         ArrowBox[{{0.7883047165274795, 0.7031235691910636}, {
          0.9026288229673822, 0.48462395045890827`}}, 0.01265304860237253], 
         ArrowBox[{{0.9465015566865689, 0.863868086932458}, {
          0.926082754429681, 0.7704399240642972}}, 0.01265304860237253], 
         ArrowBox[{{0.9465015566865689, 0.863868086932458}, {
          0.7883047165274795, 0.7031235691910636}}, 0.01265304860237253], 
         ArrowBox[{{0.66904242374184, 0.7810008588767932}, {
          0.7058195471995126, 0.7396800442342637}}, 0.01265304860237253], 
         {RGBColor[0, 0, 1], 
          ArrowBox[{{0.66904242374184, 0.7810008588767932}, {
           0.6493486923623373, 0.740240149432408}}, 0.01265304860237253]}, 
         ArrowBox[{{0.7058195471995126, 0.7396800442342637}, {
          0.3990454490757511, 0.4243505489559307}}, 0.01265304860237253], 
         ArrowBox[{{0.7058195471995126, 0.7396800442342637}, {
          0.023623693406774837`, 0.05064945705770052}}, 0.01265304860237253], 
         ArrowBox[{{0.7058195471995126, 0.7396800442342637}, {
          0.6363511483750681, 0.6566699822742874}}, 0.01265304860237253], 
         ArrowBox[{{0.7058195471995126, 0.7396800442342637}, {
          0.4216567602774046, 0.44571651806582624`}}, 0.01265304860237253], 
         ArrowBox[{{0.7058195471995126, 0.7396800442342637}, {
          0.7118313605735267, 0.6975889327259206}}, 0.01265304860237253], 
         ArrowBox[{{0.7118313605735267, 0.6975889327259206}, {
          0.5941196427897684, 0.46925640132532065`}}, 0.01265304860237253], 
         ArrowBox[{{0.7118313605735267, 0.6975889327259206}, {
          0.7444005229950545, 0.5587417194789324}}, 0.01265304860237253], 
         ArrowBox[{{0.7118313605735267, 0.6975889327259206}, {
          0.8192639336052008, 0.5344511175501996}}, 0.01265304860237253], 
         ArrowBox[{{0.7118313605735267, 0.6975889327259206}, {
          0.8001474165577069, 0.5214274012625462}}, 0.01265304860237253], 
         ArrowBox[{{0.7118313605735267, 0.6975889327259206}, {
          0.9026288229673822, 0.48462395045890827`}}, 0.01265304860237253], 
         ArrowBox[{{0.6493486923623373, 0.740240149432408}, {
          0.33946202583147045`, 0.41970868763507174`}}, 0.01265304860237253], 
         ArrowBox[{{0.6493486923623373, 0.740240149432408}, {
          0.46812336137647725`, 0.5090082390780937}}, 0.01265304860237253], 
         ArrowBox[{{0.6493486923623373, 0.740240149432408}, {
          0.7444005229950545, 0.5587417194789324}}, 0.01265304860237253], 
         {RGBColor[0, 0, 1], 
          ArrowBox[{{0.6493486923623373, 0.740240149432408}, {
           0.6363511483750681, 0.6566699822742874}}, 0.01265304860237253]}, 
         ArrowBox[{{0.6493486923623373, 0.740240149432408}, {
          0.3201721520921035, 0.4034658939541387}}, 0.01265304860237253], 
         ArrowBox[{{0.6493486923623373, 0.740240149432408}, {
          0.014669893091991515`, 0.09861214083984837}}, 0.01265304860237253], 
         ArrowBox[{{0.6493486923623373, 0.740240149432408}, {
          0.8192639336052008, 0.5344511175501996}}, 0.01265304860237253], 
         ArrowBox[{{0.6493486923623373, 0.740240149432408}, {
          0.8001474165577069, 0.5214274012625462}}, 0.01265304860237253], 
         ArrowBox[{{0.6493486923623373, 0.740240149432408}, {
          0.9026288229673822, 0.48462395045890827`}}, 0.01265304860237253], 
         ArrowBox[{{0.7877067071620634, 0.7506867750035864}, {
          0.8838147144340687, 0.6453705597698693}}, 0.01265304860237253], 
         ArrowBox[{{0.7877067071620634, 0.7506867750035864}, {
          0.7883047165274795, 0.7031235691910636}}, 0.01265304860237253], 
         ArrowBox[{{0.6159560245859002, 0.813064825014371}, {
          0.029777618445079534`, 0.2210421048347493}}, 0.01265304860237253], 
         ArrowBox[{{0.6159560245859002, 0.813064825014371}, {
          0.3697662277098528, 0.558275740808809}}, 0.01265304860237253], 
         {RGBColor[0, 0, 1], 
          ArrowBox[{{0.6159560245859002, 0.813064825014371}, {
           0.7118313605735267, 0.6975889327259206}}, 0.01265304860237253]}, 
         {RGBColor[0, 0, 1], 
          ArrowBox[{{0.6159560245859002, 0.813064825014371}, {
           0.6493486923623373, 0.740240149432408}}, 0.01265304860237253]}, 
         ArrowBox[{{0.6672116366474148, 0.9194585643675035}, {
          0.49428892925538603`, 0.7016384557474322}}, 0.01265304860237253], 
         ArrowBox[{{0.6672116366474148, 0.9194585643675035}, {
          0.44675436095751486`, 0.6688491422041858}}, 0.01265304860237253], 
         ArrowBox[{{0.6672116366474148, 0.9194585643675035}, {
          0.2747713258961253, 0.5115360439889562}}, 0.01265304860237253], 
         ArrowBox[{{0.6672116366474148, 0.9194585643675035}, {
          0.66904242374184, 0.7810008588767932}}, 0.01265304860237253], 
         ArrowBox[{{0.6672116366474148, 0.9194585643675035}, {
          0.7877067071620634, 0.7506867750035864}}, 0.01265304860237253], 
         ArrowBox[{{0.6672116366474148, 0.9194585643675035}, {
          0.6159560245859002, 0.813064825014371}}, 0.01265304860237253], 
         ArrowBox[{{0.6672116366474148, 0.9194585643675035}, {
          0.7168180798315495, 0.8037819469915015}}, 0.01265304860237253], 
         ArrowBox[{{0.7168180798315495, 0.8037819469915015}, {
          0.33946202583147045`, 0.41970868763507174`}}, 0.01265304860237253], 
         ArrowBox[{{0.7168180798315495, 0.8037819469915015}, {
          0.46812336137647725`, 0.5090082390780937}}, 0.01265304860237253], 
         ArrowBox[{{0.7168180798315495, 0.8037819469915015}, {
          0.3201721520921035, 0.4034658939541387}}, 0.01265304860237253], 
         ArrowBox[{{0.7168180798315495, 0.8037819469915015}, {
          0.014669893091991515`, 0.09861214083984837}}, 0.01265304860237253], 
         ArrowBox[{{0.7168180798315495, 0.8037819469915015}, {
          0.9931228291034044, 0.5105758015185846}}, 0.01265304860237253], 
         {RGBColor[0, 0, 1], 
          ArrowBox[{{0.7168180798315495, 0.8037819469915015}, {
           0.7883047165274795, 0.7031235691910636}}, 0.01265304860237253]}, 
         ArrowBox[{{0.7168180798315495, 0.8037819469915015}, {
          0.7058195471995126, 0.7396800442342637}}, 0.01265304860237253], 
         ArrowBox[{{0.05148396579142389, 0.6376246549681335}, {
          0.4386053695414418, 0.22806623436190288`}}, 0.01265304860237253], 
         ArrowBox[{{0.05148396579142389, 0.6376246549681335}, {
          0.3956083911020909, 0.24747137294376564`}}, 0.01265304860237253], 
         ArrowBox[{{0.05148396579142389, 0.6376246549681335}, {
          0.27743877923553395`, 0.31828725298504534`}}, 0.01265304860237253], 
         ArrowBox[{{0.05148396579142389, 0.6376246549681335}, {
          0.20586543544037772`, 0.3888184510649513}}, 0.01265304860237253], 
         ArrowBox[{{0.05148396579142389, 0.6376246549681335}, {
          0.033049955866089054`, 0.491143887537955}}, 0.01265304860237253], 
         ArrowBox[{{0.560090169915171, 0.9229488802969712}, {
          0.49428892925538603`, 0.7016384557474322}}, 0.01265304860237253], 
         ArrowBox[{{0.560090169915171, 0.9229488802969712}, {
          0.4120549504586082, 0.7648197290657144}}, 0.01265304860237253], 
         ArrowBox[{{0.560090169915171, 0.9229488802969712}, {0.66904242374184,
           0.7810008588767932}}, 0.01265304860237253], 
         ArrowBox[{{0.560090169915171, 0.9229488802969712}, {
          0.6159560245859002, 0.813064825014371}}, 0.01265304860237253], 
         {RGBColor[0, 1, 0], 
          ArrowBox[{{0.24407139375107412`, 0.8289142839239585}, {
           0.5941196427897684, 0.46925640132532065`}}, 0.01265304860237253]}, 
         ArrowBox[{{0.24407139375107412`, 0.8289142839239585}, {
          0.8218060579245439, 0.2505611552682738}}, 0.01265304860237253], 
         {RGBColor[0, 0, 1], 
          ArrowBox[{{0.24407139375107412`, 0.8289142839239585}, {
           0.2554279558996453, 0.7476111757825727}}, 0.01265304860237253]}, 
         ArrowBox[{{0.24407139375107412`, 0.8289142839239585}, {
          0.13637967855049205`, 0.7146259126196468}}, 0.01265304860237253], 
         ArrowBox[{{0.26620567195300304`, 0.999046752479031}, {
          0.8772113151156709, 0.37545108929155013`}}, 0.01265304860237253], 
         ArrowBox[{{0.26620567195300304`, 0.999046752479031}, {
          0.49428892925538603`, 0.7016384557474322}}, 0.01265304860237253], 
         ArrowBox[{{0.26620567195300304`, 0.999046752479031}, {
          0.25811847801680043`, 0.9220107519912475}}, 0.01265304860237253], 
         ArrowBox[{{0.10226460088643385`, 0.6950569005334297}, {
          0.2747713258961253, 0.5115360439889562}}, 0.01265304860237253], 
         ArrowBox[{{0.10226460088643385`, 0.6950569005334297}, {
          0.14315962378225233`, 0.5867223072437204}}, 0.01265304860237253], 
         ArrowBox[{{0.10226460088643385`, 0.6950569005334297}, {
          0.05148396579142389, 0.6376246549681335}}, 0.01265304860237253], 
         {RGBColor[0, 1, 0], 
          ArrowBox[{{0.18064251038527201`, 0.8055020065374423}, {
           0.46812336137647725`, 0.5090082390780937}}, 
           0.01265304860237253]}, 
         {RGBColor[0, 0, 1], 
          ArrowBox[{{0.18064251038527201`, 0.8055020065374423}, {
           0.25132046880455183`, 0.6950931486244232}}, 
           0.01265304860237253]}, 
         {RGBColor[0, 1, 0], 
          ArrowBox[{{0.18064251038527201`, 0.8055020065374423}, {
           0.20343681344220754`, 0.6548274465125101}}, 0.01265304860237253]}, 
         ArrowBox[{{0.18064251038527201`, 0.8055020065374423}, {
          0.13637967855049205`, 0.7146259126196468}}, 0.01265304860237253], 
         ArrowBox[{{0.18064251038527201`, 0.8055020065374423}, {
          0.10226460088643385`, 0.6950569005334297}}, 0.01265304860237253], 
         ArrowBox[{{0.02298362065015991, 0.652760645288442}, {
          0.4386053695414418, 0.22806623436190288`}}, 0.01265304860237253], 
         ArrowBox[{{0.02298362065015991, 0.652760645288442}, {
          0.3956083911020909, 0.24747137294376564`}}, 0.01265304860237253], 
         ArrowBox[{{0.02298362065015991, 0.652760645288442}, {
          0.27743877923553395`, 0.31828725298504534`}}, 0.01265304860237253], 
         ArrowBox[{{0.02298362065015991, 0.652760645288442}, {
          0.20586543544037772`, 0.3888184510649513}}, 0.01265304860237253], 
         ArrowBox[{{0.02298362065015991, 0.652760645288442}, {
          0.033049955866089054`, 0.491143887537955}}, 0.01265304860237253], 
         {RGBColor[0, 0, 1], 
          ArrowBox[{{0.25811847801680043`, 0.9220107519912475}, {
           0.4120549504586082, 0.7648197290657144}}, 0.01265304860237253]}, 
         {RGBColor[0, 0, 1], 
          ArrowBox[{{0.25811847801680043`, 0.9220107519912475}, {
           0.24407139375107412`, 0.8289142839239585}}, 
           0.01265304860237253]}, 
         {RGBColor[0, 0, 1], 
          ArrowBox[{{0.25811847801680043`, 0.9220107519912475}, {
           0.18064251038527201`, 0.8055020065374423}}, 0.01265304860237253]}, 
         ArrowBox[{{0.25811847801680043`, 0.9220107519912475}, {
          0.02298362065015991, 0.652760645288442}}, 0.01265304860237253], 
         ArrowBox[{{0.5700076210954583, 0.9870834450102512}, {
          0.46633451576694784`, 0.850352267381979}}, 0.01265304860237253], 
         ArrowBox[{{0.5700076210954583, 0.9870834450102512}, {
          0.7877067071620634, 0.7506867750035864}}, 0.01265304860237253], 
         ArrowBox[{{0.5700076210954583, 0.9870834450102512}, {
          0.7168180798315495, 0.8037819469915015}}, 0.01265304860237253], 
         ArrowBox[{{0.5700076210954583, 0.9870834450102512}, {
          0.560090169915171, 0.9229488802969712}}, 0.01265304860237253], 
         ArrowBox[{{0.8937303183649532, 0.8523457564565975}, {
          0.926082754429681, 0.7704399240642972}}, 0.01265304860237253], 
         ArrowBox[{{0.8937303183649532, 0.8523457564565975}, {
          0.7883047165274795, 0.7031235691910636}}, 0.01265304860237253], 
         ArrowBox[{{0.7589586072092716, 0.9123602972103726}, {
          0.9097828956552625, 0.6900223388915769}}, 0.01265304860237253], 
         ArrowBox[{{0.7589586072092716, 0.9123602972103726}, {
          0.66904242374184, 0.7810008588767932}}, 0.01265304860237253], 
         ArrowBox[{{0.7589586072092716, 0.9123602972103726}, {
          0.7877067071620634, 0.7506867750035864}}, 0.01265304860237253], 
         ArrowBox[{{0.7589586072092716, 0.9123602972103726}, {
          0.7168180798315495, 0.8037819469915015}}, 0.01265304860237253], 
         ArrowBox[{{0.059265580892435166`, 0.9176521125778063}, {
          0.732707886855815, 0.23740835727066156`}}, 0.01265304860237253], 
         ArrowBox[{{0.059265580892435166`, 0.9176521125778063}, {
          0.7611139058052152, 0.21067788889447314`}}, 0.01265304860237253], 
         ArrowBox[{{0.059265580892435166`, 0.9176521125778063}, {
          0.7135244358440194, 0.2360808051398129}}, 0.01265304860237253], 
         {RGBColor[0, 0, 1], 
          ArrowBox[{{0.059265580892435166`, 0.9176521125778063}, {
           0.25132046880455183`, 0.6950931486244232}}, 
           0.01265304860237253]}, 
         {RGBColor[0, 1, 0], 
          ArrowBox[{{0.059265580892435166`, 0.9176521125778063}, {
           0.20343681344220754`, 0.6548274465125101}}, 0.01265304860237253]}, 
         ArrowBox[{{0.059265580892435166`, 0.9176521125778063}, {
          0.13637967855049205`, 0.7146259126196468}}, 0.01265304860237253], 
         ArrowBox[{{0.059265580892435166`, 0.9176521125778063}, {
          0.10226460088643385`, 0.6950569005334297}}, 0.01265304860237253], 
         ArrowBox[{{0.059265580892435166`, 0.9176521125778063}, {
          0.02298362065015991, 0.652760645288442}}, 0.01265304860237253]}, 
        {Hue[0.11, 1, 0.97], EdgeForm[{Hue[0.11, 1, 0.97], Opacity[1]}], 
         DiskBox[1, 0.01265304860237253], DiskBox[2, 0.01265304860237253], 
         DiskBox[3, 0.01265304860237253], DiskBox[4, 0.01265304860237253], 
         DiskBox[5, 0.01265304860237253], DiskBox[6, 0.01265304860237253], 
         DiskBox[7, 0.01265304860237253], DiskBox[8, 0.01265304860237253], 
         DiskBox[9, 0.01265304860237253], DiskBox[10, 0.01265304860237253], 
         DiskBox[11, 0.01265304860237253], DiskBox[12, 0.01265304860237253], 
         DiskBox[13, 0.01265304860237253], DiskBox[14, 0.01265304860237253], 
         DiskBox[15, 0.01265304860237253], DiskBox[16, 0.01265304860237253], 
         DiskBox[17, 0.01265304860237253], DiskBox[18, 0.01265304860237253], 
         DiskBox[19, 0.01265304860237253], DiskBox[20, 0.01265304860237253], 
         DiskBox[21, 0.01265304860237253], DiskBox[22, 0.01265304860237253], 
         DiskBox[23, 0.01265304860237253], DiskBox[24, 0.01265304860237253], 
         DiskBox[25, 0.01265304860237253], 
         {RGBColor[0, 1, 0], DiskBox[26, 0.01265304860237253]}, 
         {RGBColor[0, 0, 1], DiskBox[27, 0.01265304860237253]}, 
         DiskBox[28, 0.01265304860237253], DiskBox[29, 0.01265304860237253], 
         DiskBox[30, 0.01265304860237253], DiskBox[31, 0.01265304860237253], 
         {RGBColor[0, 0, 1], DiskBox[32, 0.01265304860237253]}, 
         DiskBox[33, 0.01265304860237253], 
         {RGBColor[0, 1, 0], DiskBox[34, 0.01265304860237253]}, 
         {RGBColor[1, 0, 0], DiskBox[35, 0.01265304860237253]}, 
         DiskBox[36, 0.01265304860237253], DiskBox[37, 0.01265304860237253], 
         {RGBColor[1, 0, 0], DiskBox[38, 0.01265304860237253]}, 
         DiskBox[39, 0.01265304860237253], DiskBox[40, 0.01265304860237253], 
         {RGBColor[0, 0, 1], DiskBox[41, 0.01265304860237253]}, 
         {RGBColor[0, 0, 1], DiskBox[42, 0.01265304860237253]}, 
         {RGBColor[0, 1, 0], DiskBox[43, 0.01265304860237253]}, 
         {RGBColor[0, 1, 0], DiskBox[44, 0.01265304860237253]}, 
         DiskBox[45, 0.01265304860237253], DiskBox[46, 0.01265304860237253], 
         {RGBColor[0, 0, 1], DiskBox[47, 0.01265304860237253]}, 
         DiskBox[48, 0.01265304860237253], DiskBox[49, 0.01265304860237253], 
         DiskBox[50, 0.01265304860237253], DiskBox[51, 0.01265304860237253], 
         DiskBox[52, 0.01265304860237253], DiskBox[53, 0.01265304860237253], 
         DiskBox[54, 0.01265304860237253], DiskBox[55, 0.01265304860237253], 
         DiskBox[56, 0.01265304860237253], DiskBox[57, 0.01265304860237253], 
         DiskBox[58, 0.01265304860237253], DiskBox[59, 0.01265304860237253], 
         DiskBox[60, 0.01265304860237253], DiskBox[61, 0.01265304860237253], 
         {RGBColor[1, 0, 0], DiskBox[62, 0.01265304860237253]}, 
         {RGBColor[0, 1, 0], DiskBox[63, 0.01265304860237253]}, 
         DiskBox[64, 0.01265304860237253], DiskBox[65, 0.01265304860237253], 
         DiskBox[66, 0.01265304860237253], DiskBox[67, 0.01265304860237253], 
         DiskBox[68, 0.01265304860237253], DiskBox[69, 0.01265304860237253], 
         {RGBColor[0, 0, 1], DiskBox[70, 0.01265304860237253]}, 
         {RGBColor[0, 0, 1], DiskBox[71, 0.01265304860237253]}, 
         DiskBox[72, 0.01265304860237253], DiskBox[73, 0.01265304860237253], 
         {RGBColor[0, 1, 0], DiskBox[74, 0.01265304860237253]}, 
         {RGBColor[1, 0, 0], DiskBox[75, 0.01265304860237253]}, 
         {RGBColor[0, 1, 0], DiskBox[76, 0.01265304860237253]}, 
         DiskBox[77, 0.01265304860237253], 
         {RGBColor[1, 0, 0], DiskBox[78, 0.01265304860237253]}, 
         {RGBColor[0, 0, 1], DiskBox[79, 0.01265304860237253]}, 
         DiskBox[80, 0.01265304860237253], 
         {RGBColor[0, 0, 1], DiskBox[81, 0.01265304860237253]}, 
         {RGBColor[0, 1, 0], DiskBox[82, 0.01265304860237253]}, 
         {RGBColor[0, 0, 1], DiskBox[83, 0.01265304860237253]}, 
         {RGBColor[0, 0, 1], DiskBox[84, 0.01265304860237253]}, 
         DiskBox[85, 0.01265304860237253], 
         {RGBColor[0, 0, 1], DiskBox[86, 0.01265304860237253]}, 
         DiskBox[87, 0.01265304860237253], 
         {RGBColor[0, 0, 1], DiskBox[88, 0.01265304860237253]}, 
         DiskBox[89, 0.01265304860237253], DiskBox[90, 0.01265304860237253], 
         {RGBColor[0, 0, 1], DiskBox[91, 0.01265304860237253]}, 
         DiskBox[92, 0.01265304860237253], DiskBox[93, 0.01265304860237253], 
         {RGBColor[0, 0, 1], DiskBox[94, 0.01265304860237253]}, 
         DiskBox[95, 0.01265304860237253], 
         {RGBColor[0, 0, 1], DiskBox[96, 0.01265304860237253]}, 
         DiskBox[97, 0.01265304860237253], DiskBox[98, 0.01265304860237253], 
         DiskBox[99, 0.01265304860237253], 
         {RGBColor[0, 0, 1], DiskBox[100, 0.01265304860237253]}}}]],
     MouseAppearanceTag["NetworkGraphics"]],
    AllowKernelInitialization->False]],
  DefaultBaseStyle->{
   "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
  FormatType->TraditionalForm,
  FrameTicks->None]], "Output",
 CellChangeTimes->{{3.813322209711788*^9, 3.813322264448805*^9}},
 CellLabel->
  "Out[428]=",ExpressionUUID->"afd68613-f671-436f-8ce7-968fb5ce9cef"]
}, Open  ]]
},
WindowSize->{808, 703},
WindowMargins->{{-1331, Automatic}, {-89, Automatic}},
FrontEndVersion->"12.1 for Mac OS X x86 (64-bit) (March 20, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"104e3aad-ae6a-468c-b09c-8491a986c7c3"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[561, 20, 566, 15, 30, "Input",ExpressionUUID->"685a2346-5ee6-4990-8fb9-a5e7f190dc2e"],
Cell[1130, 37, 176, 5, 30, "Input",ExpressionUUID->"acb8c27a-83cc-4f82-868a-a7da352967b8"],
Cell[1309, 44, 1687, 47, 94, "Input",ExpressionUUID->"00249e7b-a4f6-4dbe-aebd-a8fe81412a4a"],
Cell[CellGroupData[{
Cell[3021, 95, 6300, 162, 52, "Input",ExpressionUUID->"6483a84d-e13d-49d3-b788-25aa79ef1253"],
Cell[9324, 259, 6272, 96, 382, "Output",ExpressionUUID->"1b44fa83-388d-44cd-8b4b-3c8de405489b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15633, 360, 6401, 162, 73, "Input",ExpressionUUID->"58095152-6d7d-43e3-a921-2aec652b29d4"],
Cell[22037, 524, 13074, 216, 382, "Output",ExpressionUUID->"4c07c752-cc73-4f32-8f59-164366afc8a0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[35148, 745, 355, 8, 30, "Input",ExpressionUUID->"bcd31b47-1323-4426-8b10-3ca682f5d044"],
Cell[35506, 755, 32751, 757, 382, "Output",ExpressionUUID->"cb6615f2-f97d-4c24-ae29-5aaa630903e7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[68294, 1517, 218, 4, 30, "Input",ExpressionUUID->"34cb6075-4470-4b80-948a-0abd85b96a28"],
Cell[68515, 1523, 9897, 244, 560, "Output",ExpressionUUID->"00ff0816-bcba-43c7-bd86-ddd995f6ace4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[78449, 1772, 372, 9, 30, "Input",ExpressionUUID->"9d19ac8a-798d-4489-afc7-e93ae0244b73"],
Cell[78824, 1783, 4050, 101, 224, "Output",ExpressionUUID->"707641af-85b1-4b1b-a474-efae7096a1e5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[82911, 1889, 827, 22, 157, "Input",ExpressionUUID->"3e207ddb-7fb1-42c1-86fb-8e6c8928b4a0"],
Cell[83741, 1913, 778, 22, 56, "Output",ExpressionUUID->"07a33d95-11cb-4c67-b1b5-692cc76522f1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[84556, 1940, 824, 22, 157, "Input",ExpressionUUID->"0d9f0009-1cf5-4a45-a0d9-67834e41e6c9"],
Cell[85383, 1964, 1403, 37, 77, "Output",ExpressionUUID->"e82df909-8792-4fec-ad4a-72819c08cba4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[86823, 2006, 874, 23, 157, "Input",ExpressionUUID->"7a1cc976-b551-4ad1-bdca-1c23e0c55431"],
Cell[87700, 2031, 1895, 47, 119, "Output",ExpressionUUID->"24f8d598-deb5-4c7e-b0cc-1a8c38e23a72"]
}, Open  ]],
Cell[CellGroupData[{
Cell[89632, 2083, 722, 20, 52, "Input",ExpressionUUID->"8df876ed-2622-421f-b2ba-4d3c6b6716fb"],
Cell[90357, 2105, 71510, 1104, 382, "Output",ExpressionUUID->"afd68613-f671-436f-8ce7-968fb5ce9cef"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> CausalSetPaper Final/CausalSet69.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='WolframDesktop 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       161,          7]
NotebookDataLength[    164468,       3264]
NotebookOptionsPosition[    161883,       3212]
NotebookOutlinePosition[    162281,       3228]
CellTagsIndexPosition[    162238,       3225]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"points", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"RandomReal", "[", "1", "]"}], ",", 
       RowBox[{"RandomReal", "[", "1", "]"}]}], "}"}], "&"}], "/@", 
    RowBox[{"Range", "[", "100", "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.812885701678899*^9, {3.812885789147868*^9, 3.812885789693639*^9}, {
   3.8128864605653048`*^9, 3.812886460691544*^9}, {3.813321882956835*^9, 
   3.813321885704144*^9}},
 CellLabel->
  "In[391]:=",ExpressionUUID->"685a2346-5ee6-4990-8fb9-a5e7f190dc2e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"edgeList", "=", 
   RowBox[{"{", "}"}]}], ";"}]], "Input",
 CellLabel->
  "In[392]:=",ExpressionUUID->"acb8c27a-83cc-4f82-868a-a7da352967b8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"point", "=", "#"}], "}"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"Abs", "[", 
                 RowBox[{
                  RowBox[{"#", "[", 
                   RowBox[{"[", "2", "]"}], "]"}], "-", 
                  RowBox[{"point", "[", 
                   RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ")"}], "^", "2"}],
               ">", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"Abs", "[", 
                  RowBox[{
                   RowBox[{"#", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "-", 
                   RowBox[{"point", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ")"}], "^", 
                "2"}], ")"}]}], ")"}], "&&", 
            RowBox[{
             RowBox[{"Last", "[", "point", "]"}], ">", 
             RowBox[{"Last", "[", "#", "]"}]}]}], ",", 
           RowBox[{"edgeList", "=", 
            RowBox[{"Append", "[", 
             RowBox[{"edgeList", ",", 
              RowBox[{"DirectedEdge", "[", 
               RowBox[{"point", ",", "#"}], "]"}]}], "]"}]}]}], "]"}], ")"}], 
        "&"}], "/@", "points"}]}], "]"}], "&"}], "/@", "points"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.812885692793086*^9, 3.8128856971521683`*^9}},
 CellLabel->
  "In[393]:=",ExpressionUUID->"00249e7b-a4f6-4dbe-aebd-a8fe81412a4a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GraphPlot", "[", 
  RowBox[{"Graph", "[", 
   RowBox[{"points", ",", 
    RowBox[{"{", "}"}], ",", 
    RowBox[{"VertexStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{
       InterpretationBox[
        ButtonBox[
         TooltipBox[
          GraphicsBox[{
            {GrayLevel[0], RectangleBox[{0, 0}]}, 
            {GrayLevel[0], RectangleBox[{1, -1}]}, 
            {Hue[0.11, 1, 0.97], RectangleBox[{0, -1}, {2, 1}]}},
           AspectRatio->1,
           DefaultBaseStyle->"ColorSwatchGraphics",
           Frame->True,
           FrameStyle->Hue[0.10999999999999999`, 1., 0.6466666666666667],
           FrameTicks->None,
           
           ImageSize->
            Dynamic[{
             Automatic, 
              1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
               Magnification])}],
           PlotRangePadding->None],
          StyleBox[
           RowBox[{"Hue", "[", 
             RowBox[{"0.11`", ",", "1", ",", "0.97`"}], "]"}], NumberMarks -> 
           False]],
         Appearance->None,
         BaseStyle->{},
         BaselinePosition->Baseline,
         ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
           If[
            Not[
             AbsoluteCurrentValue["Deployed"]], 
            SelectionMove[Typeset`box$, All, Expression]; 
            FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
            FrontEnd`Private`$ColorSelectorInitialColor = Hue[0.11, 1, 0.97]; 
            FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
            MathLink`CallFrontEnd[
              FrontEnd`AttachCell[Typeset`box$, 
               FrontEndResource["HueColorValueSelector"], {
               0, {Left, Bottom}}, {Left, Top}, 
               "ClosingActions" -> {
                "SelectionDeparture", "ParentChanged", "EvaluatorQuit"}]]]],
         DefaultBaseStyle->{},
         Evaluator->Automatic,
         Method->"Preemptive"],
        Hue[0.11, 1, 0.97],
        Editable->False,
        Selectable->False], ",", 
       RowBox[{"EdgeForm", "[", 
        RowBox[{"{", 
         RowBox[{
          InterpretationBox[
           ButtonBox[
            TooltipBox[
             GraphicsBox[{
               {GrayLevel[0], RectangleBox[{0, 0}]}, 
               {GrayLevel[0], RectangleBox[{1, -1}]}, 
               {Hue[0.11, 1, 0.97], RectangleBox[{0, -1}, {2, 1}]}},
              AspectRatio->1,
              DefaultBaseStyle->"ColorSwatchGraphics",
              Frame->True,
              FrameStyle->Hue[0.10999999999999999`, 1., 0.6466666666666667],
              FrameTicks->None,
              
              ImageSize->
               Dynamic[{
                Automatic, 
                 1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                  Magnification])}],
              PlotRangePadding->None],
             StyleBox[
              RowBox[{"Hue", "[", 
                RowBox[{"0.11`", ",", "1", ",", "0.97`"}], "]"}], NumberMarks -> 
              False]],
            Appearance->None,
            BaseStyle->{},
            BaselinePosition->Baseline,
            ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
              If[
               Not[
                AbsoluteCurrentValue["Deployed"]], 
               SelectionMove[Typeset`box$, All, Expression]; 
               FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
               FrontEnd`Private`$ColorSelectorInitialColor = 
                Hue[0.11, 1, 0.97]; 
               FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
               MathLink`CallFrontEnd[
                 FrontEnd`AttachCell[Typeset`box$, 
                  FrontEndResource["HueColorValueSelector"], {
                  0, {Left, Bottom}}, {Left, Top}, 
                  "ClosingActions" -> {
                   "SelectionDeparture", "ParentChanged", "EvaluatorQuit"}]]]],
            DefaultBaseStyle->{},
            Evaluator->Automatic,
            Method->"Preemptive"],
           Hue[0.11, 1, 0.97],
           Editable->False,
           Selectable->False], ",", 
          RowBox[{"Opacity", "[", "1", "]"}]}], "}"}], "]"}]}], "]"}]}], ",", 
    
    RowBox[{"EdgeStyle", "\[Rule]", 
     InterpretationBox[
      ButtonBox[
       TooltipBox[
        GraphicsBox[{
          {GrayLevel[0], RectangleBox[{0, 0}]}, 
          {GrayLevel[0], RectangleBox[{1, -1}]}, 
          {Hue[0, 1, 0.56], RectangleBox[{0, -1}, {2, 1}]}},
         AspectRatio->1,
         DefaultBaseStyle->"ColorSwatchGraphics",
         Frame->True,
         FrameStyle->Hue[0., 1., 0.3733333333333334],
         FrameTicks->None,
         ImageSize->
          Dynamic[{
           Automatic, 
            1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification])}],
         PlotRangePadding->None],
        StyleBox[
         RowBox[{"Hue", "[", 
           RowBox[{"0", ",", "1", ",", "0.56`"}], "]"}], NumberMarks -> 
         False]],
       Appearance->None,
       BaseStyle->{},
       BaselinePosition->Baseline,
       ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
         If[
          Not[
           AbsoluteCurrentValue["Deployed"]], 
          SelectionMove[Typeset`box$, All, Expression]; 
          FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
          FrontEnd`Private`$ColorSelectorInitialColor = Hue[0, 1, 0.56]; 
          FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
          MathLink`CallFrontEnd[
            FrontEnd`AttachCell[Typeset`box$, 
             FrontEndResource["HueColorValueSelector"], {0, {Left, Bottom}}, {
             Left, Top}, 
             "ClosingActions" -> {
              "SelectionDeparture", "ParentChanged", "EvaluatorQuit"}]]]],
       DefaultBaseStyle->{},
       Evaluator->Automatic,
       Method->"Preemptive"],
      Hue[0, 1, 0.56],
      Editable->False,
      Selectable->False]}], ",", 
    RowBox[{"VertexCoordinates", "\[Rule]", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"#", "\[Rule]", "#"}], ")"}], "&"}], "/@", 
       RowBox[{"VertexList", "[", 
        RowBox[{"Graph", "[", "edgeList", "]"}], "]"}]}], ")"}]}]}], "]"}], 
  "]"}]], "Input",
 CellLabel->
  "In[394]:=",ExpressionUUID->"6483a84d-e13d-49d3-b788-25aa79ef1253"],

Cell[BoxData[
 GraphicsBox[GraphicsComplexBox[CompressedData["
1:eJwVkms4FIgChqdIKvU4c1JCpVY9bI5UIo58I5cdjM3KKXbJpCZWs46l7Oyz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   "], {{}, 
    {Hue[0.11, 1, 0.97], EdgeForm[{Hue[0.11, 1, 0.97], Opacity[1]}], 
     DiskBox[1, 0.01265304860237253], DiskBox[2, 0.01265304860237253], 
     DiskBox[3, 0.01265304860237253], DiskBox[4, 0.01265304860237253], 
     DiskBox[5, 0.01265304860237253], DiskBox[6, 0.01265304860237253], 
     DiskBox[7, 0.01265304860237253], DiskBox[8, 0.01265304860237253], 
     DiskBox[9, 0.01265304860237253], DiskBox[10, 0.01265304860237253], 
     DiskBox[11, 0.01265304860237253], DiskBox[12, 0.01265304860237253], 
     DiskBox[13, 0.01265304860237253], DiskBox[14, 0.01265304860237253], 
     DiskBox[15, 0.01265304860237253], DiskBox[16, 0.01265304860237253], 
     DiskBox[17, 0.01265304860237253], DiskBox[18, 0.01265304860237253], 
     DiskBox[19, 0.01265304860237253], DiskBox[20, 0.01265304860237253], 
     DiskBox[21, 0.01265304860237253], DiskBox[22, 0.01265304860237253], 
     DiskBox[23, 0.01265304860237253], DiskBox[24, 0.01265304860237253], 
     DiskBox[25, 0.01265304860237253], DiskBox[26, 0.01265304860237253], 
     DiskBox[27, 0.01265304860237253], DiskBox[28, 0.01265304860237253], 
     DiskBox[29, 0.01265304860237253], DiskBox[30, 0.01265304860237253], 
     DiskBox[31, 0.01265304860237253], DiskBox[32, 0.01265304860237253], 
     DiskBox[33, 0.01265304860237253], DiskBox[34, 0.01265304860237253], 
     DiskBox[35, 0.01265304860237253], DiskBox[36, 0.01265304860237253], 
     DiskBox[37, 0.01265304860237253], DiskBox[38, 0.01265304860237253], 
     DiskBox[39, 0.01265304860237253], DiskBox[40, 0.01265304860237253], 
     DiskBox[41, 0.01265304860237253], DiskBox[42, 0.01265304860237253], 
     DiskBox[43, 0.01265304860237253], DiskBox[44, 0.01265304860237253], 
     DiskBox[45, 0.01265304860237253], DiskBox[46, 0.01265304860237253], 
     DiskBox[47, 0.01265304860237253], DiskBox[48, 0.01265304860237253], 
     DiskBox[49, 0.01265304860237253], DiskBox[50, 0.01265304860237253], 
     DiskBox[51, 0.01265304860237253], DiskBox[52, 0.01265304860237253], 
     DiskBox[53, 0.01265304860237253], DiskBox[54, 0.01265304860237253], 
     DiskBox[55, 0.01265304860237253], DiskBox[56, 0.01265304860237253], 
     DiskBox[57, 0.01265304860237253], DiskBox[58, 0.01265304860237253], 
     DiskBox[59, 0.01265304860237253], DiskBox[60, 0.01265304860237253], 
     DiskBox[61, 0.01265304860237253], DiskBox[62, 0.01265304860237253], 
     DiskBox[63, 0.01265304860237253], DiskBox[64, 0.01265304860237253], 
     DiskBox[65, 0.01265304860237253], DiskBox[66, 0.01265304860237253], 
     DiskBox[67, 0.01265304860237253], DiskBox[68, 0.01265304860237253], 
     DiskBox[69, 0.01265304860237253], DiskBox[70, 0.01265304860237253], 
     DiskBox[71, 0.01265304860237253], DiskBox[72, 0.01265304860237253], 
     DiskBox[73, 0.01265304860237253], DiskBox[74, 0.01265304860237253], 
     DiskBox[75, 0.01265304860237253], DiskBox[76, 0.01265304860237253], 
     DiskBox[77, 0.01265304860237253], DiskBox[78, 0.01265304860237253], 
     DiskBox[79, 0.01265304860237253], DiskBox[80, 0.01265304860237253], 
     DiskBox[81, 0.01265304860237253], DiskBox[82, 0.01265304860237253], 
     DiskBox[83, 0.01265304860237253], DiskBox[84, 0.01265304860237253], 
     DiskBox[85, 0.01265304860237253], DiskBox[86, 0.01265304860237253], 
     DiskBox[87, 0.01265304860237253], DiskBox[88, 0.01265304860237253], 
     DiskBox[89, 0.01265304860237253], DiskBox[90, 0.01265304860237253], 
     DiskBox[91, 0.01265304860237253], DiskBox[92, 0.01265304860237253], 
     DiskBox[93, 0.01265304860237253], DiskBox[94, 0.01265304860237253], 
     DiskBox[95, 0.01265304860237253], DiskBox[96, 0.01265304860237253], 
     DiskBox[97, 0.01265304860237253], DiskBox[98, 0.01265304860237253], 
     DiskBox[99, 0.01265304860237253], DiskBox[100, 0.01265304860237253]}}],
  FormatType->TraditionalForm,
  FrameTicks->None]], "Output",
 CellChangeTimes->{
  3.8128857065260878`*^9, 3.812885792904875*^9, {3.812886463047584*^9, 
   3.812886478863987*^9}, 3.813321888016142*^9},
 CellLabel->
  "Out[394]=",ExpressionUUID->"1b44fa83-388d-44cd-8b4b-3c8de405489b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"graph", "=", 
  RowBox[{"TransitiveReductionGraph", "[", 
   RowBox[{
    RowBox[{"Graph", "[", "edgeList", "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"VertexCoordinates", "\[Rule]", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"#", "\[Rule]", "#"}], ")"}], "&"}], "/@", 
       RowBox[{"VertexList", "[", 
        RowBox[{"Graph", "[", "edgeList", "]"}], "]"}]}], ")"}]}], ",", 
    RowBox[{"VertexStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{
       InterpretationBox[
        ButtonBox[
         TooltipBox[
          GraphicsBox[{
            {GrayLevel[0], RectangleBox[{0, 0}]}, 
            {GrayLevel[0], RectangleBox[{1, -1}]}, 
            {Hue[0.11, 1, 0.97], RectangleBox[{0, -1}, {2, 1}]}},
           AspectRatio->1,
           DefaultBaseStyle->"ColorSwatchGraphics",
           Frame->True,
           FrameStyle->Hue[0.10999999999999999`, 1., 0.6466666666666667],
           FrameTicks->None,
           
           ImageSize->
            Dynamic[{
             Automatic, 
              1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
               Magnification])}],
           PlotRangePadding->None],
          StyleBox[
           RowBox[{"Hue", "[", 
             RowBox[{"0.11`", ",", "1", ",", "0.97`"}], "]"}], NumberMarks -> 
           False]],
         Appearance->None,
         BaseStyle->{},
         BaselinePosition->Baseline,
         ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
           If[
            Not[
             AbsoluteCurrentValue["Deployed"]], 
            SelectionMove[Typeset`box$, All, Expression]; 
            FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
            FrontEnd`Private`$ColorSelectorInitialColor = Hue[0.11, 1, 0.97]; 
            FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
            MathLink`CallFrontEnd[
              FrontEnd`AttachCell[Typeset`box$, 
               FrontEndResource["HueColorValueSelector"], {
               0, {Left, Bottom}}, {Left, Top}, 
               "ClosingActions" -> {
                "SelectionDeparture", "ParentChanged", "EvaluatorQuit"}]]]],
         DefaultBaseStyle->{},
         Evaluator->Automatic,
         Method->"Preemptive"],
        Hue[0.11, 1, 0.97],
        Editable->False,
        Selectable->False], ",", 
       RowBox[{"EdgeForm", "[", 
        RowBox[{"{", 
         RowBox[{
          InterpretationBox[
           ButtonBox[
            TooltipBox[
             GraphicsBox[{
               {GrayLevel[0], RectangleBox[{0, 0}]}, 
               {GrayLevel[0], RectangleBox[{1, -1}]}, 
               {Hue[0.11, 1, 0.97], RectangleBox[{0, -1}, {2, 1}]}},
              AspectRatio->1,
              DefaultBaseStyle->"ColorSwatchGraphics",
              Frame->True,
              FrameStyle->Hue[0.10999999999999999`, 1., 0.6466666666666667],
              FrameTicks->None,
              
              ImageSize->
               Dynamic[{
                Automatic, 
                 1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                  Magnification])}],
              PlotRangePadding->None],
             StyleBox[
              RowBox[{"Hue", "[", 
                RowBox[{"0.11`", ",", "1", ",", "0.97`"}], "]"}], NumberMarks -> 
              False]],
            Appearance->None,
            BaseStyle->{},
            BaselinePosition->Baseline,
            ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
              If[
               Not[
                AbsoluteCurrentValue["Deployed"]], 
               SelectionMove[Typeset`box$, All, Expression]; 
               FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
               FrontEnd`Private`$ColorSelectorInitialColor = 
                Hue[0.11, 1, 0.97]; 
               FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
               MathLink`CallFrontEnd[
                 FrontEnd`AttachCell[Typeset`box$, 
                  FrontEndResource["HueColorValueSelector"], {
                  0, {Left, Bottom}}, {Left, Top}, 
                  "ClosingActions" -> {
                   "SelectionDeparture", "ParentChanged", "EvaluatorQuit"}]]]],
            DefaultBaseStyle->{},
            Evaluator->Automatic,
            Method->"Preemptive"],
           Hue[0.11, 1, 0.97],
           Editable->False,
           Selectable->False], ",", 
          RowBox[{"Opacity", "[", "1", "]"}]}], "}"}], "]"}]}], "]"}]}], ",", 
    
    RowBox[{"EdgeStyle", "\[Rule]", 
     InterpretationBox[
      ButtonBox[
       TooltipBox[
        GraphicsBox[{
          {GrayLevel[0], RectangleBox[{0, 0}]}, 
          {GrayLevel[0], RectangleBox[{1, -1}]}, 
          {Hue[0, 1, 0.56], RectangleBox[{0, -1}, {2, 1}]}},
         AspectRatio->1,
         DefaultBaseStyle->"ColorSwatchGraphics",
         Frame->True,
         FrameStyle->Hue[0., 1., 0.3733333333333334],
         FrameTicks->None,
         ImageSize->
          Dynamic[{
           Automatic, 
            1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification])}],
         PlotRangePadding->None],
        StyleBox[
         RowBox[{"Hue", "[", 
           RowBox[{"0", ",", "1", ",", "0.56`"}], "]"}], NumberMarks -> 
         False]],
       Appearance->None,
       BaseStyle->{},
       BaselinePosition->Baseline,
       ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
         If[
          Not[
           AbsoluteCurrentValue["Deployed"]], 
          SelectionMove[Typeset`box$, All, Expression]; 
          FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
          FrontEnd`Private`$ColorSelectorInitialColor = Hue[0, 1, 0.56]; 
          FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
          MathLink`CallFrontEnd[
            FrontEnd`AttachCell[Typeset`box$, 
             FrontEndResource["HueColorValueSelector"], {0, {Left, Bottom}}, {
             Left, Top}, 
             "ClosingActions" -> {
              "SelectionDeparture", "ParentChanged", "EvaluatorQuit"}]]]],
       DefaultBaseStyle->{},
       Evaluator->Automatic,
       Method->"Preemptive"],
      Hue[0, 1, 0.56],
      Editable->False,
      Selectable->False]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.813321907221982*^9, 3.81332190930147*^9}},
 CellLabel->
  "In[395]:=",ExpressionUUID->"58095152-6d7d-43e3-a921-2aec652b29d4"],

Cell[BoxData[
 GraphicsBox[
  NamespaceBox["NetworkGraphics",
   DynamicModuleBox[{Typeset`graph = HoldComplete[
     Graph[CompressedData["
1:eJwVk3s0FIgCh6dIKnXcuSmhUqsOmyuViCu/kcd6jM3KLXbJpCZWs+4sZWfP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      "], {
       SparseArray[Automatic, {100, 100}, 0, {1, {CompressedData["
1:eJx10DErhAEAgOFPrhvulCi5uq5cOZQrlht0XZduMOiKK91kcJLpWJSSSQaD
bruBOoOMBoNiMKibLoNBXckkJYtksVjuKd/qrecPvOnadmWrLwiCjeCv/lCU
GPF/DDDIMCOMkiDJWGicDBNMkmWGHHkKFJlngTJLLLNClVXWqLHOJnV22GWP
fQ445IjjUIMmJ5zS4oxzLrjkimtuuOWOe9p0eOCRJ7o888Irb7zzwSdffPPD
LxFjo8QYIkGKNBmmmGaWHHMUKFJikR4UlClr
          "], CompressedData["
1:eJwlT+tSgmAQ5SaIoBLegkRuESqCoqKCiFaaomPkdaymbHyB3v9fHzazZ2b3
7Nnds/Lld3tBIAhawRAEAsKoNE7QCJlikjiSTKGZbIKgiZsESTMgzxcwulgq
5nKSVqsPCqU+nBdavYCXFVU3CKpiAdzr1VaX4xXD8Rlu9ACX2x7uohlGdHyg
9SzrrtEdY2lRcXyYrZj2MJDVAKNH7hAM6VWDsOI7LGfauIsI8bJeueIOi4LY
66BUJkt1kNQ/TQIDWLrsyWpzSjsDPwZQoYnHp+eZIPLzxdJouCFGy7Jpq2Hs
ZBG+vpHaxFsrGhCto+0eztWD3bViea1u90EyjThjt5ea7c3heGJ5uz+LtsCT
uZBqm6Oiv6xE6acdvvPz5errytc+v8+3h9PHOppsDifwZdw5/wEIvjbf
          "]}, 
         Pattern}], Null}, {EdgeStyle -> {
         Hue[0, 1, 0.56]}, VertexStyle -> {
         Directive[
          Hue[0.11, 1, 0.97], 
          EdgeForm[{
            Hue[0.11, 1, 0.97], 
            Opacity[1]}]]}, VertexCoordinates -> CompressedData["
1:eJwVk3s0FIgCh6dIKnXcuSmhUqsOmyuViCu/kcd6jM3KLXbJpCZWs+4sZWfP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        "]}]]}, 
    TagBox[GraphicsGroupBox[GraphicsComplexBox[CompressedData["
1:eJwVk3s0FIgCh6dIKnXcuSmhUqsOmyuViCu/kcd6jM3KLXbJpCZWs+4sZWfP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       "], {
        {Hue[0, 1, 0.56], Opacity[0.7], Arrowheads[0.03232922130611539], 
         ArrowBox[CompressedData["
1:eJwVxdt/qQAAAGCRmUnRcot0sVxKqKOQZCXXZk1CmLv38/+/nd/5Xj76/te9
BwOBgA0EAv8HQCAGxEMvoUgIAoNgFHwDE+HX2AsUhF6ht3goDscROAxHYAiJ
IMlEOBlNQskEGkJhFEExNIWBGISlsUwqnX7PvGepLJutZblsN5fKZXIdHMAx
nMBbuILreTxP55l8KV/J84VIIUYUiUYxUoyRRfKDrJBVskW2qRyFUwzFUzKl
0Qk6Rw+YcgkoFUpSSf14+eixIRZmEyzJyqxWJsqtslJWK41qo5av1Wvt2pAD
uThHcgwncxoP8Chf5AVe5Pu8XqfrpbougAIkDBq9Rr+Za+JNpllpVpt8K9Jq
iLCIiJiYklApJwmS2H5p9+SgTMgVuSq35LasKAWlqPSUfifdJbpkV+n9UUNq
TIVVpB/r/9GC2ptGaBWtqrW0tqYMooPUIDPo6KAe1wu6OqSHpWHz0zIgQza6
hmZCpmx2TW1EjMiRYoWssGVYpjWyxmNiTE7wyXQymyym/LQ+7U3nM3AGzeg5
PRfm4qK0mNuAXbAlW7Vn9vzr++tnGV2yy89v9XvpMA7rGI7pjH6WP87KXXku
4L67nKu76zWzZtfG2lyPPNTDPdbjPNHreIZneqONtXG2uS2/XW+9HbVr7qTd
arfZbXe+j/q4L/odf+w7vruH98ge2wv72YE61A6rw/bIHCvHydH+JX+p3+tJ
Os1P+zN+np4XZ/t8usAX5IJdhMvsWrser+fr5Za9bW7+7XBf3p3H52P12Dz8
J/FsPZXn9Ll42s/T8/IP95SBNg==
          "], 0.01265304860237253]}, 
        {Hue[0.11, 1, 0.97], EdgeForm[{Hue[0.11, 1, 0.97], Opacity[1]}], 
         DiskBox[1, 0.01265304860237253], DiskBox[2, 0.01265304860237253], 
         DiskBox[3, 0.01265304860237253], DiskBox[4, 0.01265304860237253], 
         DiskBox[5, 0.01265304860237253], DiskBox[6, 0.01265304860237253], 
         DiskBox[7, 0.01265304860237253], DiskBox[8, 0.01265304860237253], 
         DiskBox[9, 0.01265304860237253], DiskBox[10, 0.01265304860237253], 
         DiskBox[11, 0.01265304860237253], DiskBox[12, 0.01265304860237253], 
         DiskBox[13, 0.01265304860237253], DiskBox[14, 0.01265304860237253], 
         DiskBox[15, 0.01265304860237253], DiskBox[16, 0.01265304860237253], 
         DiskBox[17, 0.01265304860237253], DiskBox[18, 0.01265304860237253], 
         DiskBox[19, 0.01265304860237253], DiskBox[20, 0.01265304860237253], 
         DiskBox[21, 0.01265304860237253], DiskBox[22, 0.01265304860237253], 
         DiskBox[23, 0.01265304860237253], DiskBox[24, 0.01265304860237253], 
         DiskBox[25, 0.01265304860237253], DiskBox[26, 0.01265304860237253], 
         DiskBox[27, 0.01265304860237253], DiskBox[28, 0.01265304860237253], 
         DiskBox[29, 0.01265304860237253], DiskBox[30, 0.01265304860237253], 
         DiskBox[31, 0.01265304860237253], DiskBox[32, 0.01265304860237253], 
         DiskBox[33, 0.01265304860237253], DiskBox[34, 0.01265304860237253], 
         DiskBox[35, 0.01265304860237253], DiskBox[36, 0.01265304860237253], 
         DiskBox[37, 0.01265304860237253], DiskBox[38, 0.01265304860237253], 
         DiskBox[39, 0.01265304860237253], DiskBox[40, 0.01265304860237253], 
         DiskBox[41, 0.01265304860237253], DiskBox[42, 0.01265304860237253], 
         DiskBox[43, 0.01265304860237253], DiskBox[44, 0.01265304860237253], 
         DiskBox[45, 0.01265304860237253], DiskBox[46, 0.01265304860237253], 
         DiskBox[47, 0.01265304860237253], DiskBox[48, 0.01265304860237253], 
         DiskBox[49, 0.01265304860237253], DiskBox[50, 0.01265304860237253], 
         DiskBox[51, 0.01265304860237253], DiskBox[52, 0.01265304860237253], 
         DiskBox[53, 0.01265304860237253], DiskBox[54, 0.01265304860237253], 
         DiskBox[55, 0.01265304860237253], DiskBox[56, 0.01265304860237253], 
         DiskBox[57, 0.01265304860237253], DiskBox[58, 0.01265304860237253], 
         DiskBox[59, 0.01265304860237253], DiskBox[60, 0.01265304860237253], 
         DiskBox[61, 0.01265304860237253], DiskBox[62, 0.01265304860237253], 
         DiskBox[63, 0.01265304860237253], DiskBox[64, 0.01265304860237253], 
         DiskBox[65, 0.01265304860237253], DiskBox[66, 0.01265304860237253], 
         DiskBox[67, 0.01265304860237253], DiskBox[68, 0.01265304860237253], 
         DiskBox[69, 0.01265304860237253], DiskBox[70, 0.01265304860237253], 
         DiskBox[71, 0.01265304860237253], DiskBox[72, 0.01265304860237253], 
         DiskBox[73, 0.01265304860237253], DiskBox[74, 0.01265304860237253], 
         DiskBox[75, 0.01265304860237253], DiskBox[76, 0.01265304860237253], 
         DiskBox[77, 0.01265304860237253], DiskBox[78, 0.01265304860237253], 
         DiskBox[79, 0.01265304860237253], DiskBox[80, 0.01265304860237253], 
         DiskBox[81, 0.01265304860237253], DiskBox[82, 0.01265304860237253], 
         DiskBox[83, 0.01265304860237253], DiskBox[84, 0.01265304860237253], 
         DiskBox[85, 0.01265304860237253], DiskBox[86, 0.01265304860237253], 
         DiskBox[87, 0.01265304860237253], DiskBox[88, 0.01265304860237253], 
         DiskBox[89, 0.01265304860237253], DiskBox[90, 0.01265304860237253], 
         DiskBox[91, 0.01265304860237253], DiskBox[92, 0.01265304860237253], 
         DiskBox[93, 0.01265304860237253], DiskBox[94, 0.01265304860237253], 
         DiskBox[95, 0.01265304860237253], DiskBox[96, 0.01265304860237253], 
         DiskBox[97, 0.01265304860237253], DiskBox[98, 0.01265304860237253], 
         DiskBox[99, 0.01265304860237253], 
         DiskBox[100, 0.01265304860237253]}}]],
     MouseAppearanceTag["NetworkGraphics"]],
    AllowKernelInitialization->False]],
  DefaultBaseStyle->{
   "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
  FormatType->TraditionalForm,
  FrameTicks->None]], "Output",
 CellChangeTimes->{3.813321909614242*^9},
 CellLabel->
  "Out[395]=",ExpressionUUID->"4c07c752-cc73-4f32-8f59-164366afc8a0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GraphPlot", "[", 
  RowBox[{"graph", ",", 
   RowBox[{"VertexLabels", "\[Rule]", 
    RowBox[{"Placed", "[", 
     RowBox[{"Automatic", ",", "Tooltip"}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.81332193820648*^9, 3.8133219465149097`*^9}},
 CellLabel->
  "In[396]:=",ExpressionUUID->"bcd31b47-1323-4426-8b10-3ca682f5d044"],

Cell[BoxData[
 GraphicsBox[{
   {Hue[0, 1, 0.56], Opacity[0.7], Arrowheads[0.03232922130611539], 
    ArrowBox[CompressedData["
1:eJyF2ldUlVcWwPGrEKxxMYxGgt2oSyNDUImoo25UMKgYiTIqGdRrQQkhDoFo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     "], 0.01265304860237253]}, 
   {Hue[0.11, 1, 0.97], EdgeForm[{Hue[0.11, 1, 0.97], Opacity[1]}], 
    TagBox[
     TooltipBox[
      DiskBox[{0.3990454490757511, 0.4243505489559307}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.3990454490757511`", ",", "0.4243505489559307`"}], "}"}]],
     Annotation[#, {0.3990454490757511, 0.4243505489559307}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.419566534072529, 0.06209744427172015}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.419566534072529`", ",", "0.06209744427172015`"}], "}"}]],
     Annotation[#, {0.419566534072529, 0.06209744427172015}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.5112485744455639, 0.2403272867632682}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.5112485744455639`", ",", "0.2403272867632682`"}], "}"}]],
     Annotation[#, {0.5112485744455639, 0.2403272867632682}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.241283345694427, 0.25968896206812464}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.241283345694427`", ",", "0.25968896206812464`"}], "}"}]],
     Annotation[#, {0.241283345694427, 0.25968896206812464`}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.3016822127848158, 0.05155850742402901}, 0.01265304860237253],
      
      RowBox[{"{", 
        RowBox[{"0.3016822127848158`", ",", "0.05155850742402901`"}], "}"}]],
     Annotation[#, {0.3016822127848158, 0.05155850742402901}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.7317542002445421, 0.005091638388494468}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.7317542002445421`", ",", "0.005091638388494468`"}], "}"}]],
     
     Annotation[#, {0.7317542002445421, 0.005091638388494468}, "Tooltip"]& ], 
    
    TagBox[
     TooltipBox[
      DiskBox[{0.5996610969701597, 0.032526377843428156}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.5996610969701597`", ",", "0.032526377843428156`"}], "}"}]],
     
     Annotation[#, {0.5996610969701597, 0.032526377843428156`}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.3152157691608066, 0.028578788406374178}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.3152157691608066`", ",", "0.028578788406374178`"}], "}"}]],
     
     Annotation[#, {0.3152157691608066, 0.028578788406374178`}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.2208074145575929, 0.048751466247239916}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.2208074145575929`", ",", "0.048751466247239916`"}], "}"}]],
     
     Annotation[#, {0.2208074145575929, 0.048751466247239916`}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.40092154768351573, 0.06846190497234317}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.40092154768351573`", ",", "0.06846190497234317`"}], "}"}]],
     
     Annotation[#, {0.40092154768351573`, 0.06846190497234317}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.7441508805856107, 0.06554035424057703}, 0.01265304860237253],
      
      RowBox[{"{", 
        RowBox[{"0.7441508805856107`", ",", "0.06554035424057703`"}], "}"}]],
     Annotation[#, {0.7441508805856107, 0.06554035424057703}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.40407437560669557, 0.11908760652379846}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.40407437560669557`", ",", "0.11908760652379846`"}], "}"}]],
     
     Annotation[#, {0.40407437560669557`, 0.11908760652379846`}, 
      "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.4063215931983304, 0.3965798717299447}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.4063215931983304`", ",", "0.3965798717299447`"}], "}"}]],
     Annotation[#, {0.4063215931983304, 0.3965798717299447}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.4386053695414418, 0.22806623436190288}, 0.01265304860237253],
      
      RowBox[{"{", 
        RowBox[{"0.4386053695414418`", ",", "0.22806623436190288`"}], "}"}]],
     Annotation[#, {0.4386053695414418, 0.22806623436190288`}, "Tooltip"]& ], 
    
    TagBox[
     TooltipBox[
      DiskBox[{0.3956083911020909, 0.24747137294376564}, 0.01265304860237253],
      
      RowBox[{"{", 
        RowBox[{"0.3956083911020909`", ",", "0.24747137294376564`"}], "}"}]],
     Annotation[#, {0.3956083911020909, 0.24747137294376564`}, "Tooltip"]& ], 
    
    TagBox[
     TooltipBox[
      DiskBox[{0.2985204913512123, 0.10032463128340807}, 0.01265304860237253],
      
      RowBox[{"{", 
        RowBox[{"0.2985204913512123`", ",", "0.10032463128340807`"}], "}"}]],
     Annotation[#, {0.2985204913512123, 0.10032463128340807`}, "Tooltip"]& ], 
    
    TagBox[
     TooltipBox[
      DiskBox[{0.376022631257223, 0.22494630223778245}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.376022631257223`", ",", "0.22494630223778245`"}], "}"}]],
     Annotation[#, {0.376022631257223, 0.22494630223778245`}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.33946202583147045, 0.41970868763507174}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.33946202583147045`", ",", "0.41970868763507174`"}], "}"}]],
     
     Annotation[#, {0.33946202583147045`, 0.41970868763507174`}, 
      "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.023623693406774837, 0.05064945705770052}, 
       0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.023623693406774837`", ",", "0.05064945705770052`"}], "}"}]],
     Annotation[#, {0.023623693406774837`, 0.05064945705770052}, 
      "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.27743877923553395, 0.31828725298504534}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.27743877923553395`", ",", "0.31828725298504534`"}], "}"}]],
     
     Annotation[#, {0.27743877923553395`, 0.31828725298504534`}, 
      "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.027010967963018828, 0.10583228296974356}, 
       0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.027010967963018828`", ",", "0.10583228296974356`"}], "}"}]],
     Annotation[#, {0.027010967963018828`, 0.10583228296974356`}, 
      "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.022507521568948086, 0.057986634522777525}, 
       0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.022507521568948086`", ",", "0.057986634522777525`"}], 
        "}"}]],
     Annotation[#, {0.022507521568948086`, 0.057986634522777525`}, 
      "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.08980259520820355, 0.12464001564346239}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.08980259520820355`", ",", "0.12464001564346239`"}], "}"}]],
     
     Annotation[#, {0.08980259520820355, 0.12464001564346239`}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.46633451576694784, 0.850352267381979}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.46633451576694784`", ",", "0.850352267381979`"}], "}"}]],
     Annotation[#, {0.46633451576694784`, 0.850352267381979}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.029777618445079534, 0.2210421048347493}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.029777618445079534`", ",", "0.2210421048347493`"}], "}"}]],
     
     Annotation[#, {0.029777618445079534`, 0.2210421048347493}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.46812336137647725, 0.5090082390780937}, 0.01265304860237253],
      
      RowBox[{"{", 
        RowBox[{"0.46812336137647725`", ",", "0.5090082390780937`"}], "}"}]],
     Annotation[#, {0.46812336137647725`, 0.5090082390780937}, "Tooltip"]& ], 
    
    TagBox[
     TooltipBox[
      DiskBox[{0.3749910313612834, 0.7138315110858076}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.3749910313612834`", ",", "0.7138315110858076`"}], "}"}]],
     Annotation[#, {0.3749910313612834, 0.7138315110858076}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.6647907339155963, 0.1838260113661634}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.6647907339155963`", ",", "0.1838260113661634`"}], "}"}]],
     Annotation[#, {0.6647907339155963, 0.1838260113661634}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.732707886855815, 0.23740835727066156}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.732707886855815`", ",", "0.23740835727066156`"}], "}"}]],
     Annotation[#, {0.732707886855815, 0.23740835727066156`}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.7010246892488456, 0.17401520065548315}, 0.01265304860237253],
      
      RowBox[{"{", 
        RowBox[{"0.7010246892488456`", ",", "0.17401520065548315`"}], "}"}]],
     Annotation[#, {0.7010246892488456, 0.17401520065548315`}, "Tooltip"]& ], 
    
    TagBox[
     TooltipBox[
      DiskBox[{0.8772113151156709, 0.37545108929155013}, 0.01265304860237253],
      
      RowBox[{"{", 
        RowBox[{"0.8772113151156709`", ",", "0.37545108929155013`"}], "}"}]],
     Annotation[#, {0.8772113151156709, 0.37545108929155013`}, "Tooltip"]& ], 
    
    TagBox[
     TooltipBox[
      DiskBox[{0.49428892925538603, 0.7016384557474322}, 0.01265304860237253],
      
      RowBox[{"{", 
        RowBox[{"0.49428892925538603`", ",", "0.7016384557474322`"}], "}"}]],
     Annotation[#, {0.49428892925538603`, 0.7016384557474322}, "Tooltip"]& ], 
    
    TagBox[
     TooltipBox[
      DiskBox[{0.06806165885425486, 0.3479495079181263}, 0.01265304860237253],
      
      RowBox[{"{", 
        RowBox[{"0.06806165885425486`", ",", "0.3479495079181263`"}], "}"}]],
     Annotation[#, {0.06806165885425486, 0.3479495079181263}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.5941196427897684, 0.46925640132532065}, 0.01265304860237253],
      
      RowBox[{"{", 
        RowBox[{"0.5941196427897684`", ",", "0.46925640132532065`"}], "}"}]],
     Annotation[#, {0.5941196427897684, 0.46925640132532065`}, "Tooltip"]& ], 
    
    TagBox[
     TooltipBox[
      DiskBox[{0.28775506586267396, 0.5632657655698621}, 0.01265304860237253],
      
      RowBox[{"{", 
        RowBox[{"0.28775506586267396`", ",", "0.5632657655698621`"}], "}"}]],
     Annotation[#, {0.28775506586267396`, 0.5632657655698621}, "Tooltip"]& ], 
    
    TagBox[
     TooltipBox[
      DiskBox[{0.9709319280959865, 0.2539736341572001}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.9709319280959865`", ",", "0.2539736341572001`"}], "}"}]],
     Annotation[#, {0.9709319280959865, 0.2539736341572001}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.7444005229950545, 0.5587417194789324}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.7444005229950545`", ",", "0.5587417194789324`"}], "}"}]],
     Annotation[#, {0.7444005229950545, 0.5587417194789324}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.5789058070427489, 0.44735916204748927}, 0.01265304860237253],
      
      RowBox[{"{", 
        RowBox[{"0.5789058070427489`", ",", "0.44735916204748927`"}], "}"}]],
     Annotation[#, {0.5789058070427489, 0.44735916204748927`}, "Tooltip"]& ], 
    
    TagBox[
     TooltipBox[
      DiskBox[{0.8218060579245439, 0.2505611552682738}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.8218060579245439`", ",", "0.2505611552682738`"}], "}"}]],
     Annotation[#, {0.8218060579245439, 0.2505611552682738}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.8385772573350307, 0.2656083274729124}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.8385772573350307`", ",", "0.2656083274729124`"}], "}"}]],
     Annotation[#, {0.8385772573350307, 0.2656083274729124}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.4120549504586082, 0.7648197290657144}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.4120549504586082`", ",", "0.7648197290657144`"}], "}"}]],
     Annotation[#, {0.4120549504586082, 0.7648197290657144}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.6363511483750681, 0.6566699822742874}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.6363511483750681`", ",", "0.6566699822742874`"}], "}"}]],
     Annotation[#, {0.6363511483750681, 0.6566699822742874}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.3697662277098528, 0.558275740808809}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.3697662277098528`", ",", "0.558275740808809`"}], "}"}]],
     Annotation[#, {0.3697662277098528, 0.558275740808809}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.26326466301993756, 0.605217755831521}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.26326466301993756`", ",", "0.605217755831521`"}], "}"}]],
     Annotation[#, {0.26326466301993756`, 0.605217755831521}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.20586543544037772, 0.3888184510649513}, 0.01265304860237253],
      
      RowBox[{"{", 
        RowBox[{"0.20586543544037772`", ",", "0.3888184510649513`"}], "}"}]],
     Annotation[#, {0.20586543544037772`, 0.3888184510649513}, "Tooltip"]& ], 
    
    TagBox[
     TooltipBox[
      DiskBox[{0.7984651574298511, 0.15437234864733318}, 0.01265304860237253],
      
      RowBox[{"{", 
        RowBox[{"0.7984651574298511`", ",", "0.15437234864733318`"}], "}"}]],
     Annotation[#, {0.7984651574298511, 0.15437234864733318`}, "Tooltip"]& ], 
    
    TagBox[
     TooltipBox[
      DiskBox[{0.44675436095751486, 0.6688491422041858}, 0.01265304860237253],
      
      RowBox[{"{", 
        RowBox[{"0.44675436095751486`", ",", "0.6688491422041858`"}], "}"}]],
     Annotation[#, {0.44675436095751486`, 0.6688491422041858}, "Tooltip"]& ], 
    
    TagBox[
     TooltipBox[
      DiskBox[{0.7611139058052152, 0.21067788889447314}, 0.01265304860237253],
      
      RowBox[{"{", 
        RowBox[{"0.7611139058052152`", ",", "0.21067788889447314`"}], "}"}]],
     Annotation[#, {0.7611139058052152, 0.21067788889447314`}, "Tooltip"]& ], 
    
    TagBox[
     TooltipBox[
      DiskBox[{0.3201721520921035, 0.4034658939541387}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.3201721520921035`", ",", "0.4034658939541387`"}], "}"}]],
     Annotation[#, {0.3201721520921035, 0.4034658939541387}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.2747713258961253, 0.5115360439889562}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.2747713258961253`", ",", "0.5115360439889562`"}], "}"}]],
     Annotation[#, {0.2747713258961253, 0.5115360439889562}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.808726499234319, 0.07920625998515751}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.808726499234319`", ",", "0.07920625998515751`"}], "}"}]],
     Annotation[#, {0.808726499234319, 0.07920625998515751}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.924727403162614, 0.22616406638660935}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.924727403162614`", ",", "0.22616406638660935`"}], "}"}]],
     Annotation[#, {0.924727403162614, 0.22616406638660935`}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.7744946300888753, 0.41954347484676924}, 0.01265304860237253],
      
      RowBox[{"{", 
        RowBox[{"0.7744946300888753`", ",", "0.41954347484676924`"}], "}"}]],
     Annotation[#, {0.7744946300888753, 0.41954347484676924`}, "Tooltip"]& ], 
    
    TagBox[
     TooltipBox[
      DiskBox[{0.7135244358440194, 0.2360808051398129}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.7135244358440194`", ",", "0.2360808051398129`"}], "}"}]],
     Annotation[#, {0.7135244358440194, 0.2360808051398129}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.014669893091991515, 0.09861214083984837}, 
       0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.014669893091991515`", ",", "0.09861214083984837`"}], "}"}]],
     Annotation[#, {0.014669893091991515`, 0.09861214083984837}, 
      "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.856253326032868, 0.44772736830296256}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.856253326032868`", ",", "0.44772736830296256`"}], "}"}]],
     Annotation[#, {0.856253326032868, 0.44772736830296256`}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.8315379685871904, 0.10395570023139289}, 0.01265304860237253],
      
      RowBox[{"{", 
        RowBox[{"0.8315379685871904`", ",", "0.10395570023139289`"}], "}"}]],
     Annotation[#, {0.8315379685871904, 0.10395570023139289`}, "Tooltip"]& ], 
    
    TagBox[
     TooltipBox[
      DiskBox[{0.48691704414363257, 0.3389512884035131}, 0.01265304860237253],
      
      RowBox[{"{", 
        RowBox[{"0.48691704414363257`", ",", "0.3389512884035131`"}], "}"}]],
     Annotation[#, {0.48691704414363257`, 0.3389512884035131}, "Tooltip"]& ], 
    
    TagBox[
     TooltipBox[
      DiskBox[{0.7807679945050079, 0.13665253450897508}, 0.01265304860237253],
      
      RowBox[{"{", 
        RowBox[{"0.7807679945050079`", ",", "0.13665253450897508`"}], "}"}]],
     Annotation[#, {0.7807679945050079, 0.13665253450897508`}, "Tooltip"]& ], 
    
    TagBox[
     TooltipBox[
      DiskBox[{0.7594160295942978, 0.4338090140102513}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.7594160295942978`", ",", "0.4338090140102513`"}], "}"}]],
     Annotation[#, {0.7594160295942978, 0.4338090140102513}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.08659602472905759, 0.25687411516203396}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.08659602472905759`", ",", "0.25687411516203396`"}], "}"}]],
     
     Annotation[#, {0.08659602472905759, 0.25687411516203396`}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.4216567602774046, 0.44571651806582624}, 0.01265304860237253],
      
      RowBox[{"{", 
        RowBox[{"0.4216567602774046`", ",", "0.44571651806582624`"}], "}"}]],
     Annotation[#, {0.4216567602774046, 0.44571651806582624`}, "Tooltip"]& ], 
    
    TagBox[
     TooltipBox[
      DiskBox[{0.41697920645601405, 0.7303595348608822}, 0.01265304860237253],
      
      RowBox[{"{", 
        RowBox[{"0.41697920645601405`", ",", "0.7303595348608822`"}], "}"}]],
     Annotation[#, {0.41697920645601405`, 0.7303595348608822}, "Tooltip"]& ], 
    
    TagBox[
     TooltipBox[
      DiskBox[{0.9097828956552625, 0.6900223388915769}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.9097828956552625`", ",", "0.6900223388915769`"}], "}"}]],
     Annotation[#, {0.9097828956552625, 0.6900223388915769}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.8192639336052008, 0.5344511175501996}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.8192639336052008`", ",", "0.5344511175501996`"}], "}"}]],
     Annotation[#, {0.8192639336052008, 0.5344511175501996}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.8001474165577069, 0.5214274012625462}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.8001474165577069`", ",", "0.5214274012625462`"}], "}"}]],
     Annotation[#, {0.8001474165577069, 0.5214274012625462}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.9026288229673822, 0.48462395045890827}, 0.01265304860237253],
      
      RowBox[{"{", 
        RowBox[{"0.9026288229673822`", ",", "0.48462395045890827`"}], "}"}]],
     Annotation[#, {0.9026288229673822, 0.48462395045890827`}, "Tooltip"]& ], 
    
    TagBox[
     TooltipBox[
      DiskBox[{0.8838147144340687, 0.6453705597698693}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.8838147144340687`", ",", "0.6453705597698693`"}], "}"}]],
     Annotation[#, {0.8838147144340687, 0.6453705597698693}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.9931228291034044, 0.5105758015185846}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.9931228291034044`", ",", "0.5105758015185846`"}], "}"}]],
     Annotation[#, {0.9931228291034044, 0.5105758015185846}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.2554279558996453, 0.7476111757825727}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.2554279558996453`", ",", "0.7476111757825727`"}], "}"}]],
     Annotation[#, {0.2554279558996453, 0.7476111757825727}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.25132046880455183, 0.6950931486244232}, 0.01265304860237253],
      
      RowBox[{"{", 
        RowBox[{"0.25132046880455183`", ",", "0.6950931486244232`"}], "}"}]],
     Annotation[#, {0.25132046880455183`, 0.6950931486244232}, "Tooltip"]& ], 
    
    TagBox[
     TooltipBox[
      DiskBox[{0.033049955866089054, 0.491143887537955}, 0.01265304860237253],
      
      RowBox[{"{", 
        RowBox[{"0.033049955866089054`", ",", "0.491143887537955`"}], "}"}]],
     Annotation[#, {0.033049955866089054`, 0.491143887537955}, "Tooltip"]& ], 
    
    TagBox[
     TooltipBox[
      DiskBox[{0.14315962378225233, 0.5867223072437204}, 0.01265304860237253],
      
      RowBox[{"{", 
        RowBox[{"0.14315962378225233`", ",", "0.5867223072437204`"}], "}"}]],
     Annotation[#, {0.14315962378225233`, 0.5867223072437204}, "Tooltip"]& ], 
    
    TagBox[
     TooltipBox[
      DiskBox[{0.20343681344220754, 0.6548274465125101}, 0.01265304860237253],
      
      RowBox[{"{", 
        RowBox[{"0.20343681344220754`", ",", "0.6548274465125101`"}], "}"}]],
     Annotation[#, {0.20343681344220754`, 0.6548274465125101}, "Tooltip"]& ], 
    
    TagBox[
     TooltipBox[
      DiskBox[{0.13637967855049205, 0.7146259126196468}, 0.01265304860237253],
      
      RowBox[{"{", 
        RowBox[{"0.13637967855049205`", ",", "0.7146259126196468`"}], "}"}]],
     Annotation[#, {0.13637967855049205`, 0.7146259126196468}, "Tooltip"]& ], 
    
    TagBox[
     TooltipBox[
      DiskBox[{0.9827990128740061, 0.9387851163561012}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.9827990128740061`", ",", "0.9387851163561012`"}], "}"}]],
     Annotation[#, {0.9827990128740061, 0.9387851163561012}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.926082754429681, 0.7704399240642972}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.926082754429681`", ",", "0.7704399240642972`"}], "}"}]],
     Annotation[#, {0.926082754429681, 0.7704399240642972}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.9880725248349345, 0.852453875429497}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.9880725248349345`", ",", "0.852453875429497`"}], "}"}]],
     Annotation[#, {0.9880725248349345, 0.852453875429497}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.7883047165274795, 0.7031235691910636}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.7883047165274795`", ",", "0.7031235691910636`"}], "}"}]],
     Annotation[#, {0.7883047165274795, 0.7031235691910636}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.9465015566865689, 0.863868086932458}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.9465015566865689`", ",", "0.863868086932458`"}], "}"}]],
     Annotation[#, {0.9465015566865689, 0.863868086932458}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.66904242374184, 0.7810008588767932}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.66904242374184`", ",", "0.7810008588767932`"}], "}"}]],
     Annotation[#, {0.66904242374184, 0.7810008588767932}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.7058195471995126, 0.7396800442342637}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.7058195471995126`", ",", "0.7396800442342637`"}], "}"}]],
     Annotation[#, {0.7058195471995126, 0.7396800442342637}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.7118313605735267, 0.6975889327259206}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.7118313605735267`", ",", "0.6975889327259206`"}], "}"}]],
     Annotation[#, {0.7118313605735267, 0.6975889327259206}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.6493486923623373, 0.740240149432408}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.6493486923623373`", ",", "0.740240149432408`"}], "}"}]],
     Annotation[#, {0.6493486923623373, 0.740240149432408}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.7877067071620634, 0.7506867750035864}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.7877067071620634`", ",", "0.7506867750035864`"}], "}"}]],
     Annotation[#, {0.7877067071620634, 0.7506867750035864}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.6159560245859002, 0.813064825014371}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.6159560245859002`", ",", "0.813064825014371`"}], "}"}]],
     Annotation[#, {0.6159560245859002, 0.813064825014371}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.6672116366474148, 0.9194585643675035}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.6672116366474148`", ",", "0.9194585643675035`"}], "}"}]],
     Annotation[#, {0.6672116366474148, 0.9194585643675035}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.7168180798315495, 0.8037819469915015}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.7168180798315495`", ",", "0.8037819469915015`"}], "}"}]],
     Annotation[#, {0.7168180798315495, 0.8037819469915015}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.05148396579142389, 0.6376246549681335}, 0.01265304860237253],
      
      RowBox[{"{", 
        RowBox[{"0.05148396579142389`", ",", "0.6376246549681335`"}], "}"}]],
     Annotation[#, {0.05148396579142389, 0.6376246549681335}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.560090169915171, 0.9229488802969712}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.560090169915171`", ",", "0.9229488802969712`"}], "}"}]],
     Annotation[#, {0.560090169915171, 0.9229488802969712}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.24407139375107412, 0.8289142839239585}, 0.01265304860237253],
      
      RowBox[{"{", 
        RowBox[{"0.24407139375107412`", ",", "0.8289142839239585`"}], "}"}]],
     Annotation[#, {0.24407139375107412`, 0.8289142839239585}, "Tooltip"]& ], 
    
    TagBox[
     TooltipBox[
      DiskBox[{0.26620567195300304, 0.999046752479031}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.26620567195300304`", ",", "0.999046752479031`"}], "}"}]],
     Annotation[#, {0.26620567195300304`, 0.999046752479031}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.10226460088643385, 0.6950569005334297}, 0.01265304860237253],
      
      RowBox[{"{", 
        RowBox[{"0.10226460088643385`", ",", "0.6950569005334297`"}], "}"}]],
     Annotation[#, {0.10226460088643385`, 0.6950569005334297}, "Tooltip"]& ], 
    
    TagBox[
     TooltipBox[
      DiskBox[{0.18064251038527201, 0.8055020065374423}, 0.01265304860237253],
      
      RowBox[{"{", 
        RowBox[{"0.18064251038527201`", ",", "0.8055020065374423`"}], "}"}]],
     Annotation[#, {0.18064251038527201`, 0.8055020065374423}, "Tooltip"]& ], 
    
    TagBox[
     TooltipBox[
      DiskBox[{0.02298362065015991, 0.652760645288442}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.02298362065015991`", ",", "0.652760645288442`"}], "}"}]],
     Annotation[#, {0.02298362065015991, 0.652760645288442}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.25811847801680043, 0.9220107519912475}, 0.01265304860237253],
      
      RowBox[{"{", 
        RowBox[{"0.25811847801680043`", ",", "0.9220107519912475`"}], "}"}]],
     Annotation[#, {0.25811847801680043`, 0.9220107519912475}, "Tooltip"]& ], 
    
    TagBox[
     TooltipBox[
      DiskBox[{0.5700076210954583, 0.9870834450102512}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.5700076210954583`", ",", "0.9870834450102512`"}], "}"}]],
     Annotation[#, {0.5700076210954583, 0.9870834450102512}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.8937303183649532, 0.8523457564565975}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.8937303183649532`", ",", "0.8523457564565975`"}], "}"}]],
     Annotation[#, {0.8937303183649532, 0.8523457564565975}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.7589586072092716, 0.9123602972103726}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.7589586072092716`", ",", "0.9123602972103726`"}], "}"}]],
     Annotation[#, {0.7589586072092716, 0.9123602972103726}, "Tooltip"]& ], 
    TagBox[
     TooltipBox[
      DiskBox[{0.059265580892435166, 0.9176521125778063}, 0.01265304860237253],
      RowBox[{"{", 
        RowBox[{"0.059265580892435166`", ",", "0.9176521125778063`"}], "}"}]],
     
     Annotation[#, {0.059265580892435166`, 0.9176521125778063}, 
      "Tooltip"]& ]}},
  FormatType->TraditionalForm,
  FrameTicks->None]], "Output",
 CellChangeTimes->{3.813321947050797*^9},
 CellLabel->
  "Out[396]=",ExpressionUUID->"cb6615f2-f97d-4c24-ae29-5aaa630903e7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"VertexList", "[", "graph", "]"}]], "Input",
 CellChangeTimes->{{3.813321954001165*^9, 3.8133219557878313`*^9}},
 CellLabel->
  "In[397]:=",ExpressionUUID->"34cb6075-4470-4b80-948a-0abd85b96a28"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.3990454490757511`", ",", "0.4243505489559307`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.419566534072529`", ",", "0.06209744427172015`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.5112485744455639`", ",", "0.2403272867632682`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.241283345694427`", ",", "0.25968896206812464`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.3016822127848158`", ",", "0.05155850742402901`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.7317542002445421`", ",", "0.005091638388494468`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.5996610969701597`", ",", "0.032526377843428156`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.3152157691608066`", ",", "0.028578788406374178`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.2208074145575929`", ",", "0.048751466247239916`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.40092154768351573`", ",", "0.06846190497234317`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7441508805856107`", ",", "0.06554035424057703`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.40407437560669557`", ",", "0.11908760652379846`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.4063215931983304`", ",", "0.3965798717299447`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.4386053695414418`", ",", "0.22806623436190288`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.3956083911020909`", ",", "0.24747137294376564`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.2985204913512123`", ",", "0.10032463128340807`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.376022631257223`", ",", "0.22494630223778245`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.33946202583147045`", ",", "0.41970868763507174`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.023623693406774837`", ",", "0.05064945705770052`"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.27743877923553395`", ",", "0.31828725298504534`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.027010967963018828`", ",", "0.10583228296974356`"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.022507521568948086`", ",", "0.057986634522777525`"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.08980259520820355`", ",", "0.12464001564346239`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.46633451576694784`", ",", "0.850352267381979`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.029777618445079534`", ",", "0.2210421048347493`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.46812336137647725`", ",", "0.5090082390780937`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.3749910313612834`", ",", "0.7138315110858076`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.6647907339155963`", ",", "0.1838260113661634`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.732707886855815`", ",", "0.23740835727066156`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7010246892488456`", ",", "0.17401520065548315`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.8772113151156709`", ",", "0.37545108929155013`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.49428892925538603`", ",", "0.7016384557474322`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.06806165885425486`", ",", "0.3479495079181263`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.5941196427897684`", ",", "0.46925640132532065`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.28775506586267396`", ",", "0.5632657655698621`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.9709319280959865`", ",", "0.2539736341572001`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7444005229950545`", ",", "0.5587417194789324`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.5789058070427489`", ",", "0.44735916204748927`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.8218060579245439`", ",", "0.2505611552682738`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.8385772573350307`", ",", "0.2656083274729124`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.4120549504586082`", ",", "0.7648197290657144`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.6363511483750681`", ",", "0.6566699822742874`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.3697662277098528`", ",", "0.558275740808809`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.26326466301993756`", ",", "0.605217755831521`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.20586543544037772`", ",", "0.3888184510649513`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.7984651574298511`", ",", "0.15437234864733318`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.44675436095751486`", ",", "0.6688491422041858`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.7611139058052152`", ",", "0.21067788889447314`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.3201721520921035`", ",", "0.4034658939541387`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.2747713258961253`", ",", "0.5115360439889562`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.808726499234319`", ",", "0.07920625998515751`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.924727403162614`", ",", "0.22616406638660935`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7744946300888753`", ",", "0.41954347484676924`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.7135244358440194`", ",", "0.2360808051398129`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.014669893091991515`", ",", "0.09861214083984837`"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.856253326032868`", ",", "0.44772736830296256`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.8315379685871904`", ",", "0.10395570023139289`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.48691704414363257`", ",", "0.3389512884035131`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.7807679945050079`", ",", "0.13665253450897508`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.7594160295942978`", ",", "0.4338090140102513`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.08659602472905759`", ",", "0.25687411516203396`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.4216567602774046`", ",", "0.44571651806582624`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.41697920645601405`", ",", "0.7303595348608822`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.9097828956552625`", ",", "0.6900223388915769`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.8192639336052008`", ",", "0.5344511175501996`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.8001474165577069`", ",", "0.5214274012625462`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9026288229673822`", ",", "0.48462395045890827`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.8838147144340687`", ",", "0.6453705597698693`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9931228291034044`", ",", "0.5105758015185846`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.2554279558996453`", ",", "0.7476111757825727`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.25132046880455183`", ",", "0.6950931486244232`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.033049955866089054`", ",", "0.491143887537955`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.14315962378225233`", ",", "0.5867223072437204`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.20343681344220754`", ",", "0.6548274465125101`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.13637967855049205`", ",", "0.7146259126196468`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.9827990128740061`", ",", "0.9387851163561012`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.926082754429681`", ",", "0.7704399240642972`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9880725248349345`", ",", "0.852453875429497`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7883047165274795`", ",", "0.7031235691910636`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9465015566865689`", ",", "0.863868086932458`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.66904242374184`", ",", "0.7810008588767932`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7058195471995126`", ",", "0.7396800442342637`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7118313605735267`", ",", "0.6975889327259206`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.6493486923623373`", ",", "0.740240149432408`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7877067071620634`", ",", "0.7506867750035864`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.6159560245859002`", ",", "0.813064825014371`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.6672116366474148`", ",", "0.9194585643675035`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7168180798315495`", ",", "0.8037819469915015`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.05148396579142389`", ",", "0.6376246549681335`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.560090169915171`", ",", "0.9229488802969712`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.24407139375107412`", ",", "0.8289142839239585`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.26620567195300304`", ",", "0.999046752479031`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.10226460088643385`", ",", "0.6950569005334297`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.18064251038527201`", ",", "0.8055020065374423`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.02298362065015991`", ",", "0.652760645288442`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.25811847801680043`", ",", "0.9220107519912475`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.5700076210954583`", ",", "0.9870834450102512`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.8937303183649532`", ",", "0.8523457564565975`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7589586072092716`", ",", "0.9123602972103726`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.059265580892435166`", ",", "0.9176521125778063`"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8133219559863358`*^9},
 CellLabel->
  "Out[397]=",ExpressionUUID->"00ff0816-bcba-43c7-bd86-ddd995f6ace4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"inComponent", "=", 
  RowBox[{"VertexInComponent", "[", 
   RowBox[{"graph", ",", 
    RowBox[{"{", 
     RowBox[{"0.48691704414363257`", ",", "0.3389512884035131`"}], "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.813321992049677*^9, 3.813321993143276*^9}},
 CellLabel->
  "In[399]:=",ExpressionUUID->"9d19ac8a-798d-4489-afc7-e93ae0244b73"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.48691704414363257`", ",", "0.3389512884035131`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.28775506586267396`", ",", "0.5632657655698621`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.5789058070427489`", ",", "0.44735916204748927`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.4216567602774046`", ",", "0.44571651806582624`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.13637967855049205`", ",", "0.7146259126196468`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.9880725248349345`", ",", "0.852453875429497`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.3749910313612834`", ",", "0.7138315110858076`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.26326466301993756`", ",", "0.605217755831521`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.41697920645601405`", ",", "0.7303595348608822`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.20343681344220754`", ",", "0.6548274465125101`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.5941196427897684`", ",", "0.46925640132532065`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.46812336137647725`", ",", "0.5090082390780937`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.3697662277098528`", ",", "0.558275740808809`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7058195471995126`", ",", "0.7396800442342637`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.24407139375107412`", ",", "0.8289142839239585`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.18064251038527201`", ",", "0.8055020065374423`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.059265580892435166`", ",", "0.9176521125778063`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9827990128740061`", ",", "0.9387851163561012`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.4120549504586082`", ",", "0.7648197290657144`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.25132046880455183`", ",", "0.6950931486244232`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.2554279558996453`", ",", "0.7476111757825727`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.49428892925538603`", ",", "0.7016384557474322`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.6363511483750681`", ",", "0.6566699822742874`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.44675436095751486`", ",", "0.6688491422041858`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.7883047165274795`", ",", "0.7031235691910636`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7118313605735267`", ",", "0.6975889327259206`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.6493486923623373`", ",", "0.740240149432408`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7168180798315495`", ",", "0.8037819469915015`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.6159560245859002`", ",", "0.813064825014371`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.66904242374184`", ",", "0.7810008588767932`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.25811847801680043`", ",", "0.9220107519912475`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.46633451576694784`", ",", "0.850352267381979`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.560090169915171`", ",", "0.9229488802969712`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.6672116366474148`", ",", "0.9194585643675035`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.26620567195300304`", ",", "0.999046752479031`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9465015566865689`", ",", "0.863868086932458`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7877067071620634`", ",", "0.7506867750035864`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.8937303183649532`", ",", "0.8523457564565975`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.5700076210954583`", ",", "0.9870834450102512`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7589586072092716`", ",", "0.9123602972103726`"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.813321993643179*^9},
 CellLabel->
  "Out[399]=",ExpressionUUID->"707641af-85b1-4b1b-a474-efae7096a1e5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"L0", "=", 
  RowBox[{"DeleteDuplicates", "[", 
   RowBox[{"First", "/@", 
    RowBox[{"Select", "[", 
     RowBox[{
      RowBox[{"Catenate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"FindPath", "[", 
          RowBox[{"graph", ",", "#", ",", 
           RowBox[{"{", 
            RowBox[{"0.48691704414363257`", ",", "0.3389512884035131`"}], 
            "}"}], ",", "Infinity", ",", "All"}], "]"}], "&"}], "/@", 
        "inComponent"}], "]"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", "#", "]"}], "\[Equal]", "2"}], "&"}]}], 
     "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8133219991601667`*^9, 3.813322059306816*^9}, {
  3.813322134393835*^9, 3.813322191655677*^9}},
 CellLabel->
  "In[417]:=",ExpressionUUID->"3e207ddb-7fb1-42c1-86fb-8e6c8928b4a0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.28775506586267396`", ",", "0.5632657655698621`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.5789058070427489`", ",", "0.44735916204748927`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.4216567602774046`", ",", "0.44571651806582624`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.13637967855049205`", ",", "0.7146259126196468`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.9880725248349345`", ",", "0.852453875429497`"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.813322016879587*^9, {3.813322052782464*^9, 3.8133220594982224`*^9}, {
   3.813322140195187*^9, 3.8133221919143877`*^9}},
 CellLabel->
  "Out[417]=",ExpressionUUID->"07a33d95-11cb-4c67-b1b5-692cc76522f1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"L1", "=", 
  RowBox[{"DeleteDuplicates", "[", 
   RowBox[{"First", "/@", 
    RowBox[{"Select", "[", 
     RowBox[{
      RowBox[{"Catenate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"FindPath", "[", 
          RowBox[{"graph", ",", "#", ",", 
           RowBox[{"{", 
            RowBox[{"0.48691704414363257`", ",", "0.3389512884035131`"}], 
            "}"}], ",", "Infinity", ",", "All"}], "]"}], "&"}], "/@", 
        "inComponent"}], "]"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", "#", "]"}], "\[Equal]", "3"}], "&"}]}], 
     "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.813322060127337*^9, 3.813322073661458*^9}, {
  3.81332214293589*^9, 3.813322194031837*^9}},
 CellLabel->
  "In[418]:=",ExpressionUUID->"0d9f0009-1cf5-4a45-a0d9-67834e41e6c9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.3749910313612834`", ",", "0.7138315110858076`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.26326466301993756`", ",", "0.605217755831521`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.41697920645601405`", ",", "0.7303595348608822`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.20343681344220754`", ",", "0.6548274465125101`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.5941196427897684`", ",", "0.46925640132532065`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.46812336137647725`", ",", "0.5090082390780937`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.3697662277098528`", ",", "0.558275740808809`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7058195471995126`", ",", "0.7396800442342637`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.24407139375107412`", ",", "0.8289142839239585`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.18064251038527201`", ",", "0.8055020065374423`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.059265580892435166`", ",", "0.9176521125778063`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9827990128740061`", ",", "0.9387851163561012`"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.8133220739261827`*^9, {3.813322146636636*^9, 3.813322194219088*^9}},
 CellLabel->
  "Out[418]=",ExpressionUUID->"e82df909-8792-4fec-ad4a-72819c08cba4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"L2", "=", 
  RowBox[{"DeleteDuplicates", "[", 
   RowBox[{"First", "/@", 
    RowBox[{"Select", "[", 
     RowBox[{
      RowBox[{"Catenate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"FindPath", "[", 
          RowBox[{"graph", ",", "#", ",", 
           RowBox[{"{", 
            RowBox[{"0.48691704414363257`", ",", "0.3389512884035131`"}], 
            "}"}], ",", "Infinity", ",", "All"}], "]"}], "&"}], "/@", 
        "inComponent"}], "]"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", "#", "]"}], "\[Equal]", "4"}], "&"}]}], 
     "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.813322074486117*^9, 3.813322088294509*^9}, {
  3.813322148875256*^9, 3.813322151252315*^9}, {3.813322186492832*^9, 
  3.813322201535918*^9}},
 CellLabel->
  "In[419]:=",ExpressionUUID->"7a1cc976-b551-4ad1-bdca-1c23e0c55431"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.3749910313612834`", ",", "0.7138315110858076`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.24407139375107412`", ",", "0.8289142839239585`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.18064251038527201`", ",", "0.8055020065374423`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.059265580892435166`", ",", "0.9176521125778063`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.4120549504586082`", ",", "0.7648197290657144`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.25132046880455183`", ",", "0.6950931486244232`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.2554279558996453`", ",", "0.7476111757825727`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.49428892925538603`", ",", "0.7016384557474322`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.6363511483750681`", ",", "0.6566699822742874`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.44675436095751486`", ",", "0.6688491422041858`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.7883047165274795`", ",", "0.7031235691910636`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7118313605735267`", ",", "0.6975889327259206`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.6493486923623373`", ",", "0.740240149432408`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7168180798315495`", ",", "0.8037819469915015`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.6159560245859002`", ",", "0.813064825014371`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.66904242374184`", ",", "0.7810008588767932`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.25811847801680043`", ",", "0.9220107519912475`"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.813322090020812*^9, 3.813322151536628*^9, {3.8133221881635647`*^9, 
   3.8133222017668*^9}},
 CellLabel->
  "Out[419]=",ExpressionUUID->"24f8d598-deb5-4c7e-b0cc-1a8c38e23a72"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"HighlightGraph", "[", 
  RowBox[{"graph", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Style", "[", 
      RowBox[{
       RowBox[{"Subgraph", "[", 
        RowBox[{"graph", ",", "L0"}], "]"}], ",", "Red"}], "]"}], ",", 
     RowBox[{"Style", "[", 
      RowBox[{
       RowBox[{"Subgraph", "[", 
        RowBox[{"graph", ",", "L1"}], "]"}], ",", "Green"}], "]"}], ",", 
     RowBox[{"Style", "[", 
      RowBox[{
       RowBox[{"Subgraph", "[", 
        RowBox[{"graph", ",", "L2"}], "]"}], ",", "Blue"}], "]"}]}], "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.813322204139255*^9, 3.813322263794425*^9}},
 CellLabel->
  "In[428]:=",ExpressionUUID->"8df876ed-2622-421f-b2ba-4d3c6b6716fb"],

Cell[BoxData[
 GraphicsBox[
  NamespaceBox["NetworkGraphics",
   DynamicModuleBox[{Typeset`graph = HoldComplete[
     Graph[CompressedData["
1:eJwVk3s0FIgCh6dIKnXcuSmhUqsOmyuViCu/kcd6jM3KLXbJpCZWs+4sZWfP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      "], {
       SparseArray[Automatic, {100, 100}, 0, {1, {CompressedData["
1:eJx10DErhAEAgOFPrhvulCi5uq5cOZQrlht0XZduMOiKK91kcJLpWJSSSQaD
bruBOoOMBoNiMKibLoNBXckkJYtksVjuKd/qrecPvOnadmWrLwiCjeCv/lCU
GPF/DDDIMCOMkiDJWGicDBNMkmWGHHkKFJlngTJLLLNClVXWqLHOJnV22GWP
fQ445IjjUIMmJ5zS4oxzLrjkimtuuOWOe9p0eOCRJ7o888Irb7zzwSdffPPD
LxFjo8QYIkGKNBmmmGaWHHMUKFJikR4UlClr
          "], CompressedData["
1:eJwlT+tSgmAQ5SaIoBLegkRuESqCoqKCiFaaomPkdaymbHyB3v9fHzazZ2b3
7Nnds/Lld3tBIAhawRAEAsKoNE7QCJlikjiSTKGZbIKgiZsESTMgzxcwulgq
5nKSVqsPCqU+nBdavYCXFVU3CKpiAdzr1VaX4xXD8Rlu9ACX2x7uohlGdHyg
9SzrrtEdY2lRcXyYrZj2MJDVAKNH7hAM6VWDsOI7LGfauIsI8bJeueIOi4LY
66BUJkt1kNQ/TQIDWLrsyWpzSjsDPwZQoYnHp+eZIPLzxdJouCFGy7Jpq2Hs
ZBG+vpHaxFsrGhCto+0eztWD3bViea1u90EyjThjt5ea7c3heGJ5uz+LtsCT
uZBqm6Oiv6xE6acdvvPz5errytc+v8+3h9PHOppsDifwZdw5/wEIvjbf
          "]}, 
         Pattern}], Null}, {EdgeStyle -> {
         Hue[0, 1, 0.56]}, VertexStyle -> {
         Directive[
          Hue[0.11, 1, 0.97], 
          EdgeForm[{
            Hue[0.11, 1, 0.97], 
            Opacity[1]}]]}, 
       GraphHighlight -> {{0.41697920645601405`, 0.7303595348608822}, {
         0.6493486923623373, 0.740240149432408}, 
         DirectedEdge[{0.24407139375107412`, 0.8289142839239585}, {
          0.5941196427897684, 0.46925640132532065`}], {0.7168180798315495, 
         0.8037819469915015}, {0.4120549504586082, 0.7648197290657144}, 
         DirectedEdge[{0.059265580892435166`, 0.9176521125778063}, {
          0.25132046880455183`, 0.6950931486244232}], {0.7118313605735267, 
         0.6975889327259206}, {0.66904242374184, 0.7810008588767932}, {
         0.25132046880455183`, 0.6950931486244232}, {0.5941196427897684, 
         0.46925640132532065`}, 
         DirectedEdge[{0.7168180798315495, 0.8037819469915015}, {
          0.7883047165274795, 0.7031235691910636}], {0.2554279558996453, 
         0.7476111757825727}, {0.9880725248349345, 0.852453875429497}, 
         DirectedEdge[{0.25811847801680043`, 0.9220107519912475}, {
          0.24407139375107412`, 0.8289142839239585}], {0.3749910313612834, 
         0.7138315110858076}, 
         DirectedEdge[{0.25811847801680043`, 0.9220107519912475}, {
          0.4120549504586082, 0.7648197290657144}], 
         DirectedEdge[{0.6159560245859002, 0.813064825014371}, {
          0.7118313605735267, 0.6975889327259206}], 
         DirectedEdge[{0.25811847801680043`, 0.9220107519912475}, {
          0.18064251038527201`, 0.8055020065374423}], {0.44675436095751486`, 
         0.6688491422041858}, 
         DirectedEdge[{0.3749910313612834, 0.7138315110858076}, {
          0.3697662277098528, 0.558275740808809}], {0.46812336137647725`, 
         0.5090082390780937}, {0.7883047165274795, 0.7031235691910636}, 
         DirectedEdge[{0.18064251038527201`, 0.8055020065374423}, {
          0.20343681344220754`, 0.6548274465125101}], {0.24407139375107412`, 
         0.8289142839239585}, 
         DirectedEdge[{0.6159560245859002, 0.813064825014371}, {
          0.6493486923623373, 0.740240149432408}], {0.6159560245859002, 
         0.813064825014371}, {0.18064251038527201`, 0.8055020065374423}, {
         0.3697662277098528, 0.558275740808809}, {0.20343681344220754`, 
         0.6548274465125101}, 
         DirectedEdge[{0.4120549504586082, 0.7648197290657144}, {
          0.3749910313612834, 0.7138315110858076}], {0.26326466301993756`, 
         0.605217755831521}, {0.49428892925538603`, 0.7016384557474322}, {
         0.5789058070427489, 0.44735916204748927`}, {0.28775506586267396`, 
         0.5632657655698621}, {0.13637967855049205`, 0.7146259126196468}, {
         0.25811847801680043`, 0.9220107519912475}, {0.059265580892435166`, 
         0.9176521125778063}, {0.4216567602774046, 0.44571651806582624`}, {
         0.9827990128740061, 0.9387851163561012}, {0.7058195471995126, 
         0.7396800442342637}, 
         DirectedEdge[{0.2554279558996453, 0.7476111757825727}, {
          0.25132046880455183`, 0.6950931486244232}], 
         DirectedEdge[{0.059265580892435166`, 0.9176521125778063}, {
          0.20343681344220754`, 0.6548274465125101}], 
         DirectedEdge[{0.3749910313612834, 0.7138315110858076}, {
          0.5941196427897684, 0.46925640132532065`}], 
         DirectedEdge[{0.3749910313612834, 0.7138315110858076}, {
          0.46812336137647725`, 0.5090082390780937}], {0.6363511483750681, 
         0.6566699822742874}, 
         DirectedEdge[{0.6493486923623373, 0.740240149432408}, {
          0.6363511483750681, 0.6566699822742874}], 
         DirectedEdge[{0.24407139375107412`, 0.8289142839239585}, {
          0.2554279558996453, 0.7476111757825727}], 
         DirectedEdge[{0.18064251038527201`, 0.8055020065374423}, {
          0.25132046880455183`, 0.6950931486244232}], 
         DirectedEdge[{0.66904242374184, 0.7810008588767932}, {
          0.6493486923623373, 0.740240149432408}], 
         DirectedEdge[{0.18064251038527201`, 0.8055020065374423}, {
          0.46812336137647725`, 0.5090082390780937}]}, 
       GraphHighlightStyle -> {{0.7883047165274795, 0.7031235691910636} -> {
          VertexStyle -> Directive[
             RGBColor[0, 0, 1]]}, {0.26326466301993756`, 
          0.605217755831521} -> {VertexStyle -> Directive[
             RGBColor[0, 1, 0]]}, {0.3697662277098528, 0.558275740808809} -> {
          VertexStyle -> Directive[
             RGBColor[0, 1, 0]]}, 
         DirectedEdge[{0.24407139375107412`, 0.8289142839239585}, {
           0.5941196427897684, 0.46925640132532065`}] -> {
          EdgeStyle -> Directive[
             RGBColor[0, 1, 0]]}, 
         DirectedEdge[{0.3749910313612834, 0.7138315110858076}, {
           0.3697662277098528, 0.558275740808809}] -> {
          EdgeStyle -> Directive[
             RGBColor[0, 1, 0]]}, 
         DirectedEdge[{0.6159560245859002, 0.813064825014371}, {
           0.6493486923623373, 0.740240149432408}] -> {
          EdgeStyle -> Directive[
             RGBColor[0, 0, 1]]}, 
         DirectedEdge[{0.2554279558996453, 0.7476111757825727}, {
           0.25132046880455183`, 0.6950931486244232}] -> {
          EdgeStyle -> Directive[
             RGBColor[0, 0, 1]]}, 
         DirectedEdge[{0.66904242374184, 0.7810008588767932}, {
           0.6493486923623373, 0.740240149432408}] -> {
          EdgeStyle -> Directive[
             RGBColor[0, 0, 1]]}, {0.46812336137647725`, 
          0.5090082390780937} -> {VertexStyle -> Directive[
             RGBColor[0, 1, 0]]}, 
         DirectedEdge[{0.3749910313612834, 0.7138315110858076}, {
           0.5941196427897684, 0.46925640132532065`}] -> {
          EdgeStyle -> Directive[
             RGBColor[0, 1, 0]]}, {0.41697920645601405`, 
          0.7303595348608822} -> {VertexStyle -> Directive[
             RGBColor[0, 1, 0]]}, {0.059265580892435166`, 
          0.9176521125778063} -> {VertexStyle -> Directive[
             RGBColor[0, 0, 1]]}, {0.7058195471995126, 
          0.7396800442342637} -> {VertexStyle -> Directive[
             RGBColor[0, 1, 0]]}, {0.66904242374184, 0.7810008588767932} -> {
          VertexStyle -> Directive[
             RGBColor[0, 0, 1]]}, {0.25132046880455183`, 
          0.6950931486244232} -> {VertexStyle -> Directive[
             RGBColor[0, 0, 1]]}, {0.25811847801680043`, 
          0.9220107519912475} -> {VertexStyle -> Directive[
             RGBColor[0, 0, 1]]}, {0.2554279558996453, 
          0.7476111757825727} -> {VertexStyle -> Directive[
             RGBColor[0, 0, 1]]}, 
         DirectedEdge[{0.25811847801680043`, 0.9220107519912475}, {
           0.18064251038527201`, 0.8055020065374423}] -> {
          EdgeStyle -> Directive[
             RGBColor[0, 0, 1]]}, {0.9827990128740061, 
          0.9387851163561012} -> {VertexStyle -> Directive[
             RGBColor[0, 1, 0]]}, 
         DirectedEdge[{0.059265580892435166`, 0.9176521125778063}, {
           0.20343681344220754`, 0.6548274465125101}] -> {
          EdgeStyle -> Directive[
             RGBColor[0, 1, 0]]}, {0.4120549504586082, 
          0.7648197290657144} -> {VertexStyle -> Directive[
             RGBColor[0, 0, 1]]}, 
         DirectedEdge[{0.059265580892435166`, 0.9176521125778063}, {
           0.25132046880455183`, 0.6950931486244232}] -> {
          EdgeStyle -> Directive[
             RGBColor[0, 0, 1]]}, {0.28775506586267396`, 
          0.5632657655698621} -> {VertexStyle -> Directive[
             RGBColor[1, 0, 0]]}, {0.5941196427897684, 
          0.46925640132532065`} -> {VertexStyle -> Directive[
             RGBColor[0, 1, 0]]}, {0.18064251038527201`, 
          0.8055020065374423} -> {VertexStyle -> Directive[
             RGBColor[0, 0, 1]]}, 
         DirectedEdge[{0.18064251038527201`, 0.8055020065374423}, {
           0.20343681344220754`, 0.6548274465125101}] -> {
          EdgeStyle -> Directive[
             RGBColor[0, 1, 0]]}, {0.3749910313612834, 
          0.7138315110858076} -> {VertexStyle -> Directive[
             RGBColor[0, 0, 1]]}, {0.44675436095751486`, 
          0.6688491422041858} -> {VertexStyle -> Directive[
             RGBColor[0, 0, 1]]}, {0.49428892925538603`, 
          0.7016384557474322} -> {VertexStyle -> Directive[
             RGBColor[0, 0, 1]]}, 
         DirectedEdge[{0.18064251038527201`, 0.8055020065374423}, {
           0.25132046880455183`, 0.6950931486244232}] -> {
          EdgeStyle -> Directive[
             RGBColor[0, 0, 1]]}, {0.24407139375107412`, 
          0.8289142839239585} -> {VertexStyle -> Directive[
             RGBColor[0, 0, 1]]}, 
         DirectedEdge[{0.24407139375107412`, 0.8289142839239585}, {
           0.2554279558996453, 0.7476111757825727}] -> {EdgeStyle -> Directive[
             RGBColor[0, 0, 1]]}, 
         DirectedEdge[{0.25811847801680043`, 0.9220107519912475}, {
           0.4120549504586082, 0.7648197290657144}] -> {EdgeStyle -> Directive[
             RGBColor[0, 0, 1]]}, {0.7118313605735267, 
          0.6975889327259206} -> {VertexStyle -> Directive[
             RGBColor[0, 0, 1]]}, 
         DirectedEdge[{0.18064251038527201`, 0.8055020065374423}, {
           0.46812336137647725`, 0.5090082390780937}] -> {
          EdgeStyle -> Directive[
             RGBColor[0, 1, 0]]}, {0.13637967855049205`, 
          0.7146259126196468} -> {VertexStyle -> Directive[
             RGBColor[1, 0, 0]]}, 
         DirectedEdge[{0.25811847801680043`, 0.9220107519912475}, {
           0.24407139375107412`, 0.8289142839239585}] -> {
          EdgeStyle -> Directive[
             RGBColor[0, 0, 1]]}, {0.7168180798315495, 
          0.8037819469915015} -> {VertexStyle -> Directive[
             RGBColor[0, 0, 1]]}, {0.9880725248349345, 0.852453875429497} -> {
          VertexStyle -> Directive[
             RGBColor[1, 0, 0]]}, {0.20343681344220754`, 
          0.6548274465125101} -> {VertexStyle -> Directive[
             RGBColor[0, 1, 0]]}, {0.5789058070427489, 
          0.44735916204748927`} -> {VertexStyle -> Directive[
             RGBColor[1, 0, 0]]}, 
         DirectedEdge[{0.7168180798315495, 0.8037819469915015}, {
           0.7883047165274795, 0.7031235691910636}] -> {EdgeStyle -> Directive[
             RGBColor[0, 0, 1]]}, {0.6493486923623373, 0.740240149432408} -> {
          VertexStyle -> Directive[
             RGBColor[0, 0, 1]]}, {0.4216567602774046, 
          0.44571651806582624`} -> {VertexStyle -> Directive[
             RGBColor[1, 0, 0]]}, 
         DirectedEdge[{0.6493486923623373, 0.740240149432408}, {
           0.6363511483750681, 0.6566699822742874}] -> {EdgeStyle -> Directive[
             RGBColor[0, 0, 1]]}, 
         DirectedEdge[{0.4120549504586082, 0.7648197290657144}, {
           0.3749910313612834, 0.7138315110858076}] -> {EdgeStyle -> Directive[
             RGBColor[0, 0, 1]]}, 
         DirectedEdge[{0.3749910313612834, 0.7138315110858076}, {
           0.46812336137647725`, 0.5090082390780937}] -> {
          EdgeStyle -> Directive[
             RGBColor[0, 1, 0]]}, {0.6159560245859002, 0.813064825014371} -> {
          VertexStyle -> Directive[
             RGBColor[0, 0, 1]]}, {0.6363511483750681, 
          0.6566699822742874} -> {VertexStyle -> Directive[
             RGBColor[0, 0, 1]]}, 
         DirectedEdge[{0.6159560245859002, 0.813064825014371}, {
           0.7118313605735267, 0.6975889327259206}] -> {EdgeStyle -> Directive[
             RGBColor[0, 0, 1]]}}, VertexCoordinates -> CompressedData["
1:eJwVk3s0FIgCh6dIKnXcuSmhUqsOmyuViCu/kcd6jM3KLXbJpCZWs+4sZWfP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        "]}]]}, 
    TagBox[GraphicsGroupBox[GraphicsComplexBox[CompressedData["
1:eJwVk3s0FIgCh6dIKnXcuSmhUqsOmyuViCu/kcd6jM3KLXbJpCZWs+4sZWfP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       "], {
        {Hue[0, 1, 0.56], Opacity[0.7], Arrowheads[0.03232922130611539], 
         ArrowBox[{{0.3990454490757511, 0.4243505489559307}, {
          0.241283345694427, 0.25968896206812464`}}, 0.01265304860237253], 
         ArrowBox[{{0.3990454490757511, 0.4243505489559307}, {
          0.7441508805856107, 0.06554035424057703}}, 0.01265304860237253], 
         ArrowBox[{{0.3990454490757511, 0.4243505489559307}, {
          0.4063215931983304, 0.3965798717299447}}, 0.01265304860237253], 
         ArrowBox[{{0.5112485744455639, 0.2403272867632682}, {
          0.7317542002445421, 0.005091638388494468}}, 0.01265304860237253], 
         ArrowBox[{{0.5112485744455639, 0.2403272867632682}, {
          0.5996610969701597, 0.032526377843428156`}}, 0.01265304860237253], 
         ArrowBox[{{0.5112485744455639, 0.2403272867632682}, {
          0.40407437560669557`, 0.11908760652379846`}}, 0.01265304860237253], 
         ArrowBox[{{0.241283345694427, 0.25968896206812464`}, {
          0.419566534072529, 0.06209744427172015}}, 0.01265304860237253], 
         ArrowBox[{{0.241283345694427, 0.25968896206812464`}, {
          0.2208074145575929, 0.048751466247239916`}}, 0.01265304860237253], 
         ArrowBox[{{0.241283345694427, 0.25968896206812464`}, {
          0.40092154768351573`, 0.06846190497234317}}, 0.01265304860237253], 
         ArrowBox[{{0.241283345694427, 0.25968896206812464`}, {
          0.2985204913512123, 0.10032463128340807`}}, 0.01265304860237253], 
         ArrowBox[{{0.3016822127848158, 0.05155850742402901}, {
          0.3152157691608066, 0.028578788406374178`}}, 0.01265304860237253], 
         ArrowBox[{{0.7441508805856107, 0.06554035424057703}, {
          0.7317542002445421, 0.005091638388494468}}, 0.01265304860237253], 
         ArrowBox[{{0.40407437560669557`, 0.11908760652379846`}, {
          0.419566534072529, 0.06209744427172015}}, 0.01265304860237253], 
         ArrowBox[{{0.40407437560669557`, 0.11908760652379846`}, {
          0.3152157691608066, 0.028578788406374178`}}, 0.01265304860237253], 
         ArrowBox[{{0.40407437560669557`, 0.11908760652379846`}, {
          0.40092154768351573`, 0.06846190497234317}}, 0.01265304860237253], 
         ArrowBox[{{0.4063215931983304, 0.3965798717299447}, {
          0.5112485744455639, 0.2403272867632682}}, 0.01265304860237253], 
         ArrowBox[{{0.4063215931983304, 0.3965798717299447}, {
          0.4386053695414418, 0.22806623436190288`}}, 0.01265304860237253], 
         ArrowBox[{{0.4063215931983304, 0.3965798717299447}, {
          0.3956083911020909, 0.24747137294376564`}}, 0.01265304860237253], 
         ArrowBox[{{0.4386053695414418, 0.22806623436190288`}, {
          0.3016822127848158, 0.05155850742402901}}, 0.01265304860237253], 
         ArrowBox[{{0.4386053695414418, 0.22806623436190288`}, {
          0.5996610969701597, 0.032526377843428156`}}, 0.01265304860237253], 
         ArrowBox[{{0.4386053695414418, 0.22806623436190288`}, {
          0.40407437560669557`, 0.11908760652379846`}}, 0.01265304860237253], 
         ArrowBox[{{0.3956083911020909, 0.24747137294376564`}, {
          0.5996610969701597, 0.032526377843428156`}}, 0.01265304860237253], 
         ArrowBox[{{0.3956083911020909, 0.24747137294376564`}, {
          0.376022631257223, 0.22494630223778245`}}, 0.01265304860237253], 
         ArrowBox[{{0.2985204913512123, 0.10032463128340807`}, {
          0.3016822127848158, 0.05155850742402901}}, 0.01265304860237253], 
         ArrowBox[{{0.376022631257223, 0.22494630223778245`}, {
          0.2208074145575929, 0.048751466247239916`}}, 0.01265304860237253], 
         ArrowBox[{{0.376022631257223, 0.22494630223778245`}, {
          0.40407437560669557`, 0.11908760652379846`}}, 0.01265304860237253], 
         ArrowBox[{{0.376022631257223, 0.22494630223778245`}, {
          0.2985204913512123, 0.10032463128340807`}}, 0.01265304860237253], 
         ArrowBox[{{0.33946202583147045`, 0.41970868763507174`}, {
          0.5112485744455639, 0.2403272867632682}}, 0.01265304860237253], 
         ArrowBox[{{0.33946202583147045`, 0.41970868763507174`}, {
          0.4386053695414418, 0.22806623436190288`}}, 0.01265304860237253], 
         ArrowBox[{{0.33946202583147045`, 0.41970868763507174`}, {
          0.3956083911020909, 0.24747137294376564`}}, 0.01265304860237253], 
         ArrowBox[{{0.33946202583147045`, 0.41970868763507174`}, {
          0.27743877923553395`, 0.31828725298504534`}}, 0.01265304860237253], 
         ArrowBox[{{0.33946202583147045`, 0.41970868763507174`}, {
          0.027010967963018828`, 0.10583228296974356`}}, 0.01265304860237253],
          ArrowBox[{{0.27743877923553395`, 0.31828725298504534`}, {
          0.241283345694427, 0.25968896206812464`}}, 0.01265304860237253], 
         ArrowBox[{{0.27743877923553395`, 0.31828725298504534`}, {
          0.40407437560669557`, 0.11908760652379846`}}, 0.01265304860237253], 
         ArrowBox[{{0.27743877923553395`, 0.31828725298504534`}, {
          0.022507521568948086`, 0.057986634522777525`}}, 
          0.01265304860237253], 
         ArrowBox[{{0.27743877923553395`, 0.31828725298504534`}, {
          0.08980259520820355, 0.12464001564346239`}}, 0.01265304860237253], 
         ArrowBox[{{0.027010967963018828`, 0.10583228296974356`}, {
          0.022507521568948086`, 0.057986634522777525`}}, 
          0.01265304860237253], 
         ArrowBox[{{0.022507521568948086`, 0.057986634522777525`}, {
          0.023623693406774837`, 0.05064945705770052}}, 0.01265304860237253], 
         ArrowBox[{{0.08980259520820355, 0.12464001564346239`}, {
          0.023623693406774837`, 0.05064945705770052}}, 0.01265304860237253], 
         ArrowBox[{{0.46633451576694784`, 0.850352267381979}, {
          0.49428892925538603`, 0.7016384557474322}}, 0.01265304860237253], 
         ArrowBox[{{0.46633451576694784`, 0.850352267381979}, {
          0.7444005229950545, 0.5587417194789324}}, 0.01265304860237253], 
         ArrowBox[{{0.46633451576694784`, 0.850352267381979}, {
          0.4120549504586082, 0.7648197290657144}}, 0.01265304860237253], 
         ArrowBox[{{0.46633451576694784`, 0.850352267381979}, {
          0.6363511483750681, 0.6566699822742874}}, 0.01265304860237253], 
         ArrowBox[{{0.46633451576694784`, 0.850352267381979}, {
          0.856253326032868, 0.44772736830296256`}}, 0.01265304860237253], 
         ArrowBox[{{0.029777618445079534`, 0.2210421048347493}, {
          0.027010967963018828`, 0.10583228296974356`}}, 0.01265304860237253],
          ArrowBox[{{0.029777618445079534`, 0.2210421048347493}, {
          0.08980259520820355, 0.12464001564346239`}}, 0.01265304860237253], 
         ArrowBox[{{0.029777618445079534`, 0.2210421048347493}, {
          0.014669893091991515`, 0.09861214083984837}}, 0.01265304860237253], 
         ArrowBox[{{0.46812336137647725`, 0.5090082390780937}, {
          0.3990454490757511, 0.4243505489559307}}, 0.01265304860237253], 
         ArrowBox[{{0.46812336137647725`, 0.5090082390780937}, {
          0.27743877923553395`, 0.31828725298504534`}}, 0.01265304860237253], 
         ArrowBox[{{0.46812336137647725`, 0.5090082390780937}, {
          0.732707886855815, 0.23740835727066156`}}, 0.01265304860237253], 
         ArrowBox[{{0.46812336137647725`, 0.5090082390780937}, {
          0.7611139058052152, 0.21067788889447314`}}, 0.01265304860237253], 
         ArrowBox[{{0.46812336137647725`, 0.5090082390780937}, {
          0.7135244358440194, 0.2360808051398129}}, 0.01265304860237253], 
         ArrowBox[{{0.46812336137647725`, 0.5090082390780937}, {
          0.4216567602774046, 0.44571651806582624`}}, 0.01265304860237253], 
         {RGBColor[0, 1, 0], 
          ArrowBox[{{0.3749910313612834, 0.7138315110858076}, {
           0.46812336137647725`, 0.5090082390780937}}, 0.01265304860237253]}, 
         ArrowBox[{{0.3749910313612834, 0.7138315110858076}, {
          0.06806165885425486, 0.3479495079181263}}, 0.01265304860237253], 
         {RGBColor[0, 1, 0], 
          ArrowBox[{{0.3749910313612834, 0.7138315110858076}, {
           0.5941196427897684, 0.46925640132532065`}}, 0.01265304860237253]}, 
         ArrowBox[{{0.3749910313612834, 0.7138315110858076}, {
          0.28775506586267396`, 0.5632657655698621}}, 0.01265304860237253], 
         ArrowBox[{{0.3749910313612834, 0.7138315110858076}, {
          0.8218060579245439, 0.2505611552682738}}, 0.01265304860237253], 
         {RGBColor[0, 1, 0], 
          ArrowBox[{{0.3749910313612834, 0.7138315110858076}, {
           0.3697662277098528, 0.558275740808809}}, 0.01265304860237253]}, 
         ArrowBox[{{0.6647907339155963, 0.1838260113661634}, {
          0.5996610969701597, 0.032526377843428156`}}, 0.01265304860237253], 
         ArrowBox[{{0.6647907339155963, 0.1838260113661634}, {
          0.7441508805856107, 0.06554035424057703}}, 0.01265304860237253], 
         ArrowBox[{{0.732707886855815, 0.23740835727066156`}, {
          0.7010246892488456, 0.17401520065548315`}}, 0.01265304860237253], 
         ArrowBox[{{0.732707886855815, 0.23740835727066156`}, {
          0.7984651574298511, 0.15437234864733318`}}, 0.01265304860237253], 
         ArrowBox[{{0.7010246892488456, 0.17401520065548315`}, {
          0.5996610969701597, 0.032526377843428156`}}, 0.01265304860237253], 
         ArrowBox[{{0.7010246892488456, 0.17401520065548315`}, {
          0.7441508805856107, 0.06554035424057703}}, 0.01265304860237253], 
         ArrowBox[{{0.8772113151156709, 0.37545108929155013`}, {
          0.7010246892488456, 0.17401520065548315`}}, 0.01265304860237253], 
         ArrowBox[{{0.8772113151156709, 0.37545108929155013`}, {
          0.9709319280959865, 0.2539736341572001}}, 0.01265304860237253], 
         ArrowBox[{{0.8772113151156709, 0.37545108929155013`}, {
          0.8218060579245439, 0.2505611552682738}}, 0.01265304860237253], 
         ArrowBox[{{0.8772113151156709, 0.37545108929155013`}, {
          0.8385772573350307, 0.2656083274729124}}, 0.01265304860237253], 
         ArrowBox[{{0.8772113151156709, 0.37545108929155013`}, {
          0.7611139058052152, 0.21067788889447314`}}, 0.01265304860237253], 
         ArrowBox[{{0.8772113151156709, 0.37545108929155013`}, {
          0.924727403162614, 0.22616406638660935`}}, 0.01265304860237253], 
         ArrowBox[{{0.49428892925538603`, 0.7016384557474322}, {
          0.029777618445079534`, 0.2210421048347493}}, 0.01265304860237253], 
         ArrowBox[{{0.49428892925538603`, 0.7016384557474322}, {
          0.46812336137647725`, 0.5090082390780937}}, 0.01265304860237253], 
         ArrowBox[{{0.49428892925538603`, 0.7016384557474322}, {
          0.5941196427897684, 0.46925640132532065`}}, 0.01265304860237253], 
         ArrowBox[{{0.49428892925538603`, 0.7016384557474322}, {
          0.3697662277098528, 0.558275740808809}}, 0.01265304860237253], 
         ArrowBox[{{0.49428892925538603`, 0.7016384557474322}, {
          0.7744946300888753, 0.41954347484676924`}}, 0.01265304860237253], 
         ArrowBox[{{0.49428892925538603`, 0.7016384557474322}, {
          0.7594160295942978, 0.4338090140102513}}, 0.01265304860237253], 
         ArrowBox[{{0.06806165885425486, 0.3479495079181263}, {
          0.2985204913512123, 0.10032463128340807`}}, 0.01265304860237253], 
         ArrowBox[{{0.06806165885425486, 0.3479495079181263}, {
          0.029777618445079534`, 0.2210421048347493}}, 0.01265304860237253], 
         ArrowBox[{{0.06806165885425486, 0.3479495079181263}, {
          0.08659602472905759, 0.25687411516203396`}}, 0.01265304860237253], 
         ArrowBox[{{0.5941196427897684, 0.46925640132532065`}, {
          0.5789058070427489, 0.44735916204748927`}}, 0.01265304860237253], 
         ArrowBox[{{0.28775506586267396`, 0.5632657655698621}, {
          0.3990454490757511, 0.4243505489559307}}, 0.01265304860237253], 
         ArrowBox[{{0.28775506586267396`, 0.5632657655698621}, {
          0.6647907339155963, 0.1838260113661634}}, 0.01265304860237253], 
         ArrowBox[{{0.28775506586267396`, 0.5632657655698621}, {
          0.2747713258961253, 0.5115360439889562}}, 0.01265304860237253], 
         ArrowBox[{{0.28775506586267396`, 0.5632657655698621}, {
          0.48691704414363257`, 0.3389512884035131}}, 0.01265304860237253], 
         ArrowBox[{{0.9709319280959865, 0.2539736341572001}, {
          0.7317542002445421, 0.005091638388494468}}, 0.01265304860237253], 
         ArrowBox[{{0.9709319280959865, 0.2539736341572001}, {
          0.8315379685871904, 0.10395570023139289`}}, 0.01265304860237253], 
         ArrowBox[{{0.7444005229950545, 0.5587417194789324}, {
          0.5112485744455639, 0.2403272867632682}}, 0.01265304860237253], 
         ArrowBox[{{0.7444005229950545, 0.5587417194789324}, {
          0.4386053695414418, 0.22806623436190288`}}, 0.01265304860237253], 
         ArrowBox[{{0.7444005229950545, 0.5587417194789324}, {
          0.2985204913512123, 0.10032463128340807`}}, 0.01265304860237253], 
         ArrowBox[{{0.7444005229950545, 0.5587417194789324}, {
          0.8772113151156709, 0.37545108929155013`}}, 0.01265304860237253], 
         ArrowBox[{{0.7444005229950545, 0.5587417194789324}, {
          0.7744946300888753, 0.41954347484676924`}}, 0.01265304860237253], 
         ArrowBox[{{0.7444005229950545, 0.5587417194789324}, {
          0.7594160295942978, 0.4338090140102513}}, 0.01265304860237253], 
         ArrowBox[{{0.5789058070427489, 0.44735916204748927`}, {
          0.732707886855815, 0.23740835727066156`}}, 0.01265304860237253], 
         ArrowBox[{{0.5789058070427489, 0.44735916204748927`}, {
          0.7611139058052152, 0.21067788889447314`}}, 0.01265304860237253], 
         ArrowBox[{{0.5789058070427489, 0.44735916204748927`}, {
          0.7135244358440194, 0.2360808051398129}}, 0.01265304860237253], 
         ArrowBox[{{0.5789058070427489, 0.44735916204748927`}, {
          0.48691704414363257`, 0.3389512884035131}}, 0.01265304860237253], 
         ArrowBox[{{0.8218060579245439, 0.2505611552682738}, {
          0.7984651574298511, 0.15437234864733318`}}, 0.01265304860237253], 
         ArrowBox[{{0.8385772573350307, 0.2656083274729124}, {
          0.7984651574298511, 0.15437234864733318`}}, 0.01265304860237253], 
         {RGBColor[0, 0, 1], 
          ArrowBox[{{0.4120549504586082, 0.7648197290657144}, {
           0.3749910313612834, 0.7138315110858076}}, 0.01265304860237253]}, 
         ArrowBox[{{0.4120549504586082, 0.7648197290657144}, {
          0.26326466301993756`, 0.605217755831521}}, 0.01265304860237253], 
         ArrowBox[{{0.4120549504586082, 0.7648197290657144}, {
          0.924727403162614, 0.22616406638660935`}}, 0.01265304860237253], 
         ArrowBox[{{0.4120549504586082, 0.7648197290657144}, {
          0.41697920645601405`, 0.7303595348608822}}, 0.01265304860237253], 
         ArrowBox[{{0.6363511483750681, 0.6566699822742874}, {
          0.241283345694427, 0.25968896206812464`}}, 0.01265304860237253], 
         ArrowBox[{{0.6363511483750681, 0.6566699822742874}, {
          0.4063215931983304, 0.3965798717299447}}, 0.01265304860237253], 
         ArrowBox[{{0.6363511483750681, 0.6566699822742874}, {
          0.8772113151156709, 0.37545108929155013`}}, 0.01265304860237253], 
         ArrowBox[{{0.6363511483750681, 0.6566699822742874}, {
          0.5941196427897684, 0.46925640132532065`}}, 0.01265304860237253], 
         ArrowBox[{{0.6363511483750681, 0.6566699822742874}, {
          0.7744946300888753, 0.41954347484676924`}}, 0.01265304860237253], 
         ArrowBox[{{0.6363511483750681, 0.6566699822742874}, {
          0.7594160295942978, 0.4338090140102513}}, 0.01265304860237253], 
         ArrowBox[{{0.3697662277098528, 0.558275740808809}, {
          0.3990454490757511, 0.4243505489559307}}, 0.01265304860237253], 
         ArrowBox[{{0.3697662277098528, 0.558275740808809}, {
          0.33946202583147045`, 0.41970868763507174`}}, 0.01265304860237253], 
         ArrowBox[{{0.3697662277098528, 0.558275740808809}, {
          0.7010246892488456, 0.17401520065548315`}}, 0.01265304860237253], 
         ArrowBox[{{0.3697662277098528, 0.558275740808809}, {
          0.20586543544037772`, 0.3888184510649513}}, 0.01265304860237253], 
         ArrowBox[{{0.3697662277098528, 0.558275740808809}, {
          0.3201721520921035, 0.4034658939541387}}, 0.01265304860237253], 
         ArrowBox[{{0.3697662277098528, 0.558275740808809}, {
          0.7807679945050079, 0.13665253450897508`}}, 0.01265304860237253], 
         ArrowBox[{{0.3697662277098528, 0.558275740808809}, {
          0.4216567602774046, 0.44571651806582624`}}, 0.01265304860237253], 
         ArrowBox[{{0.26326466301993756`, 0.605217755831521}, {
          0.06806165885425486, 0.3479495079181263}}, 0.01265304860237253], 
         ArrowBox[{{0.26326466301993756`, 0.605217755831521}, {
          0.28775506586267396`, 0.5632657655698621}}, 0.01265304860237253], 
         ArrowBox[{{0.26326466301993756`, 0.605217755831521}, {
          0.4216567602774046, 0.44571651806582624`}}, 0.01265304860237253], 
         ArrowBox[{{0.20586543544037772`, 0.3888184510649513}, {
          0.241283345694427, 0.25968896206812464`}}, 0.01265304860237253], 
         ArrowBox[{{0.20586543544037772`, 0.3888184510649513}, {
          0.40407437560669557`, 0.11908760652379846`}}, 0.01265304860237253], 
         ArrowBox[{{0.20586543544037772`, 0.3888184510649513}, {
          0.08659602472905759, 0.25687411516203396`}}, 0.01265304860237253], 
         ArrowBox[{{0.7984651574298511, 0.15437234864733318`}, {
          0.8315379685871904, 0.10395570023139289`}}, 0.01265304860237253], 
         ArrowBox[{{0.7984651574298511, 0.15437234864733318`}, {
          0.7807679945050079, 0.13665253450897508`}}, 0.01265304860237253], 
         ArrowBox[{{0.44675436095751486`, 0.6688491422041858}, {
          0.029777618445079534`, 0.2210421048347493}}, 0.01265304860237253], 
         ArrowBox[{{0.44675436095751486`, 0.6688491422041858}, {
          0.46812336137647725`, 0.5090082390780937}}, 0.01265304860237253], 
         ArrowBox[{{0.44675436095751486`, 0.6688491422041858}, {
          0.5941196427897684, 0.46925640132532065`}}, 0.01265304860237253], 
         ArrowBox[{{0.44675436095751486`, 0.6688491422041858}, {
          0.8218060579245439, 0.2505611552682738}}, 0.01265304860237253], 
         ArrowBox[{{0.44675436095751486`, 0.6688491422041858}, {
          0.8385772573350307, 0.2656083274729124}}, 0.01265304860237253], 
         ArrowBox[{{0.44675436095751486`, 0.6688491422041858}, {
          0.3697662277098528, 0.558275740808809}}, 0.01265304860237253], 
         ArrowBox[{{0.7611139058052152, 0.21067788889447314`}, {
          0.5996610969701597, 0.032526377843428156`}}, 0.01265304860237253], 
         ArrowBox[{{0.7611139058052152, 0.21067788889447314`}, {
          0.7984651574298511, 0.15437234864733318`}}, 0.01265304860237253], 
         ArrowBox[{{0.3201721520921035, 0.4034658939541387}, {
          0.4386053695414418, 0.22806623436190288`}}, 0.01265304860237253], 
         ArrowBox[{{0.3201721520921035, 0.4034658939541387}, {
          0.3956083911020909, 0.24747137294376564`}}, 0.01265304860237253], 
         ArrowBox[{{0.3201721520921035, 0.4034658939541387}, {
          0.27743877923553395`, 0.31828725298504534`}}, 0.01265304860237253], 
         ArrowBox[{{0.3201721520921035, 0.4034658939541387}, {
          0.027010967963018828`, 0.10583228296974356`}}, 0.01265304860237253],
          ArrowBox[{{0.2747713258961253, 0.5115360439889562}, {
          0.33946202583147045`, 0.41970868763507174`}}, 0.01265304860237253], 
         ArrowBox[{{0.2747713258961253, 0.5115360439889562}, {
          0.029777618445079534`, 0.2210421048347493}}, 0.01265304860237253], 
         ArrowBox[{{0.2747713258961253, 0.5115360439889562}, {
          0.20586543544037772`, 0.3888184510649513}}, 0.01265304860237253], 
         ArrowBox[{{0.2747713258961253, 0.5115360439889562}, {
          0.3201721520921035, 0.4034658939541387}}, 0.01265304860237253], 
         ArrowBox[{{0.924727403162614, 0.22616406638660935`}, {
          0.7317542002445421, 0.005091638388494468}}, 0.01265304860237253], 
         ArrowBox[{{0.924727403162614, 0.22616406638660935`}, {
          0.8315379685871904, 0.10395570023139289`}}, 0.01265304860237253], 
         ArrowBox[{{0.7744946300888753, 0.41954347484676924`}, {
          0.419566534072529, 0.06209744427172015}}, 0.01265304860237253], 
         ArrowBox[{{0.7744946300888753, 0.41954347484676924`}, {
          0.732707886855815, 0.23740835727066156`}}, 0.01265304860237253], 
         ArrowBox[{{0.7744946300888753, 0.41954347484676924`}, {
          0.8218060579245439, 0.2505611552682738}}, 0.01265304860237253], 
         ArrowBox[{{0.7744946300888753, 0.41954347484676924`}, {
          0.8385772573350307, 0.2656083274729124}}, 0.01265304860237253], 
         ArrowBox[{{0.7744946300888753, 0.41954347484676924`}, {
          0.7611139058052152, 0.21067788889447314`}}, 0.01265304860237253], 
         ArrowBox[{{0.7744946300888753, 0.41954347484676924`}, {
          0.924727403162614, 0.22616406638660935`}}, 0.01265304860237253], 
         ArrowBox[{{0.7744946300888753, 0.41954347484676924`}, {
          0.7135244358440194, 0.2360808051398129}}, 0.01265304860237253], 
         ArrowBox[{{0.7135244358440194, 0.2360808051398129}, {
          0.6647907339155963, 0.1838260113661634}}, 0.01265304860237253], 
         ArrowBox[{{0.7135244358440194, 0.2360808051398129}, {
          0.7010246892488456, 0.17401520065548315`}}, 0.01265304860237253], 
         ArrowBox[{{0.7135244358440194, 0.2360808051398129}, {
          0.8315379685871904, 0.10395570023139289`}}, 0.01265304860237253], 
         ArrowBox[{{0.7135244358440194, 0.2360808051398129}, {
          0.7807679945050079, 0.13665253450897508`}}, 0.01265304860237253], 
         ArrowBox[{{0.014669893091991515`, 0.09861214083984837}, {
          0.022507521568948086`, 0.057986634522777525`}}, 
          0.01265304860237253], 
         ArrowBox[{{0.856253326032868, 0.44772736830296256`}, {
          0.732707886855815, 0.23740835727066156`}}, 0.01265304860237253], 
         ArrowBox[{{0.856253326032868, 0.44772736830296256`}, {
          0.8772113151156709, 0.37545108929155013`}}, 0.01265304860237253], 
         ArrowBox[{{0.856253326032868, 0.44772736830296256`}, {
          0.7135244358440194, 0.2360808051398129}}, 0.01265304860237253], 
         ArrowBox[{{0.8315379685871904, 0.10395570023139289`}, {
          0.808726499234319, 0.07920625998515751}}, 0.01265304860237253], 
         ArrowBox[{{0.48691704414363257`, 0.3389512884035131}, {
          0.5112485744455639, 0.2403272867632682}}, 0.01265304860237253], 
         ArrowBox[{{0.48691704414363257`, 0.3389512884035131}, {
          0.7441508805856107, 0.06554035424057703}}, 0.01265304860237253], 
         ArrowBox[{{0.48691704414363257`, 0.3389512884035131}, {
          0.4386053695414418, 0.22806623436190288`}}, 0.01265304860237253], 
         ArrowBox[{{0.48691704414363257`, 0.3389512884035131}, {
          0.3956083911020909, 0.24747137294376564`}}, 0.01265304860237253], 
         ArrowBox[{{0.7807679945050079, 0.13665253450897508`}, {
          0.7441508805856107, 0.06554035424057703}}, 0.01265304860237253], 
         ArrowBox[{{0.7807679945050079, 0.13665253450897508`}, {
          0.808726499234319, 0.07920625998515751}}, 0.01265304860237253], 
         ArrowBox[{{0.7594160295942978, 0.4338090140102513}, {
          0.419566534072529, 0.06209744427172015}}, 0.01265304860237253], 
         ArrowBox[{{0.7594160295942978, 0.4338090140102513}, {
          0.40092154768351573`, 0.06846190497234317}}, 0.01265304860237253], 
         ArrowBox[{{0.7594160295942978, 0.4338090140102513}, {
          0.732707886855815, 0.23740835727066156`}}, 0.01265304860237253], 
         ArrowBox[{{0.7594160295942978, 0.4338090140102513}, {
          0.8218060579245439, 0.2505611552682738}}, 0.01265304860237253], 
         ArrowBox[{{0.7594160295942978, 0.4338090140102513}, {
          0.8385772573350307, 0.2656083274729124}}, 0.01265304860237253], 
         ArrowBox[{{0.7594160295942978, 0.4338090140102513}, {
          0.7611139058052152, 0.21067788889447314`}}, 0.01265304860237253], 
         ArrowBox[{{0.7594160295942978, 0.4338090140102513}, {
          0.924727403162614, 0.22616406638660935`}}, 0.01265304860237253], 
         ArrowBox[{{0.7594160295942978, 0.4338090140102513}, {
          0.7135244358440194, 0.2360808051398129}}, 0.01265304860237253], 
         ArrowBox[{{0.08659602472905759, 0.25687411516203396`}, {
          0.2208074145575929, 0.048751466247239916`}}, 0.01265304860237253], 
         ArrowBox[{{0.08659602472905759, 0.25687411516203396`}, {
          0.027010967963018828`, 0.10583228296974356`}}, 0.01265304860237253],
          ArrowBox[{{0.08659602472905759, 0.25687411516203396`}, {
          0.08980259520820355, 0.12464001564346239`}}, 0.01265304860237253], 
         ArrowBox[{{0.08659602472905759, 0.25687411516203396`}, {
          0.014669893091991515`, 0.09861214083984837}}, 0.01265304860237253], 
         ArrowBox[{{0.4216567602774046, 0.44571651806582624`}, {
          0.241283345694427, 0.25968896206812464`}}, 0.01265304860237253], 
         ArrowBox[{{0.4216567602774046, 0.44571651806582624`}, {
          0.4063215931983304, 0.3965798717299447}}, 0.01265304860237253], 
         ArrowBox[{{0.4216567602774046, 0.44571651806582624`}, {
          0.6647907339155963, 0.1838260113661634}}, 0.01265304860237253], 
         ArrowBox[{{0.4216567602774046, 0.44571651806582624`}, {
          0.48691704414363257`, 0.3389512884035131}}, 0.01265304860237253], 
         ArrowBox[{{0.41697920645601405`, 0.7303595348608822}, {
          0.06806165885425486, 0.3479495079181263}}, 0.01265304860237253], 
         ArrowBox[{{0.41697920645601405`, 0.7303595348608822}, {
          0.28775506586267396`, 0.5632657655698621}}, 0.01265304860237253], 
         ArrowBox[{{0.41697920645601405`, 0.7303595348608822}, {
          0.44675436095751486`, 0.6688491422041858}}, 0.01265304860237253], 
         ArrowBox[{{0.9097828956552625, 0.6900223388915769}, {
          0.8838147144340687, 0.6453705597698693}}, 0.01265304860237253], 
         ArrowBox[{{0.8192639336052008, 0.5344511175501996}, {
          0.40407437560669557`, 0.11908760652379846`}}, 0.01265304860237253], 
         ArrowBox[{{0.8192639336052008, 0.5344511175501996}, {
          0.7744946300888753, 0.41954347484676924`}}, 0.01265304860237253], 
         ArrowBox[{{0.8192639336052008, 0.5344511175501996}, {
          0.856253326032868, 0.44772736830296256`}}, 0.01265304860237253], 
         ArrowBox[{{0.8192639336052008, 0.5344511175501996}, {
          0.7594160295942978, 0.4338090140102513}}, 0.01265304860237253], 
         ArrowBox[{{0.8001474165577069, 0.5214274012625462}, {
          0.40407437560669557`, 0.11908760652379846`}}, 0.01265304860237253], 
         ArrowBox[{{0.8001474165577069, 0.5214274012625462}, {
          0.7744946300888753, 0.41954347484676924`}}, 0.01265304860237253], 
         ArrowBox[{{0.8001474165577069, 0.5214274012625462}, {
          0.856253326032868, 0.44772736830296256`}}, 0.01265304860237253], 
         ArrowBox[{{0.8001474165577069, 0.5214274012625462}, {
          0.7594160295942978, 0.4338090140102513}}, 0.01265304860237253], 
         ArrowBox[{{0.9026288229673822, 0.48462395045890827`}, {
          0.732707886855815, 0.23740835727066156`}}, 0.01265304860237253], 
         ArrowBox[{{0.9026288229673822, 0.48462395045890827`}, {
          0.8772113151156709, 0.37545108929155013`}}, 0.01265304860237253], 
         ArrowBox[{{0.9026288229673822, 0.48462395045890827`}, {
          0.7135244358440194, 0.2360808051398129}}, 0.01265304860237253], 
         ArrowBox[{{0.8838147144340687, 0.6453705597698693}, {
          0.5112485744455639, 0.2403272867632682}}, 0.01265304860237253], 
         ArrowBox[{{0.8838147144340687, 0.6453705597698693}, {
          0.3016822127848158, 0.05155850742402901}}, 0.01265304860237253], 
         ArrowBox[{{0.8838147144340687, 0.6453705597698693}, {
          0.8192639336052008, 0.5344511175501996}}, 0.01265304860237253], 
         ArrowBox[{{0.8838147144340687, 0.6453705597698693}, {
          0.8001474165577069, 0.5214274012625462}}, 0.01265304860237253], 
         ArrowBox[{{0.8838147144340687, 0.6453705597698693}, {
          0.9026288229673822, 0.48462395045890827`}}, 0.01265304860237253], 
         ArrowBox[{{0.8838147144340687, 0.6453705597698693}, {
          0.9931228291034044, 0.5105758015185846}}, 0.01265304860237253], 
         ArrowBox[{{0.9931228291034044, 0.5105758015185846}, {
          0.732707886855815, 0.23740835727066156`}}, 0.01265304860237253], 
         ArrowBox[{{0.9931228291034044, 0.5105758015185846}, {
          0.8772113151156709, 0.37545108929155013`}}, 0.01265304860237253], 
         ArrowBox[{{0.2554279558996453, 0.7476111757825727}, {
          0.46812336137647725`, 0.5090082390780937}}, 0.01265304860237253], 
         {RGBColor[0, 0, 1], 
          ArrowBox[{{0.2554279558996453, 0.7476111757825727}, {
           0.25132046880455183`, 0.6950931486244232}}, 0.01265304860237253]}, 
         ArrowBox[{{0.2554279558996453, 0.7476111757825727}, {
          0.033049955866089054`, 0.491143887537955}}, 0.01265304860237253], 
         ArrowBox[{{0.2554279558996453, 0.7476111757825727}, {
          0.20343681344220754`, 0.6548274465125101}}, 0.01265304860237253], 
         ArrowBox[{{0.25132046880455183`, 0.6950931486244232}, {
          0.3697662277098528, 0.558275740808809}}, 0.01265304860237253], 
         ArrowBox[{{0.25132046880455183`, 0.6950931486244232}, {
          0.26326466301993756`, 0.605217755831521}}, 0.01265304860237253], 
         ArrowBox[{{0.25132046880455183`, 0.6950931486244232}, {
          0.8315379685871904, 0.10395570023139289`}}, 0.01265304860237253], 
         ArrowBox[{{0.25132046880455183`, 0.6950931486244232}, {
          0.14315962378225233`, 0.5867223072437204}}, 0.01265304860237253], 
         ArrowBox[{{0.033049955866089054`, 0.491143887537955}, {
          0.241283345694427, 0.25968896206812464`}}, 0.01265304860237253], 
         ArrowBox[{{0.033049955866089054`, 0.491143887537955}, {
          0.40407437560669557`, 0.11908760652379846`}}, 0.01265304860237253], 
         ArrowBox[{{0.033049955866089054`, 0.491143887537955}, {
          0.06806165885425486, 0.3479495079181263}}, 0.01265304860237253], 
         ArrowBox[{{0.14315962378225233`, 0.5867223072437204}, {
          0.06806165885425486, 0.3479495079181263}}, 0.01265304860237253], 
         ArrowBox[{{0.14315962378225233`, 0.5867223072437204}, {
          0.20586543544037772`, 0.3888184510649513}}, 0.01265304860237253], 
         ArrowBox[{{0.14315962378225233`, 0.5867223072437204}, {
          0.3201721520921035, 0.4034658939541387}}, 0.01265304860237253], 
         ArrowBox[{{0.20343681344220754`, 0.6548274465125101}, {
          0.28775506586267396`, 0.5632657655698621}}, 0.01265304860237253], 
         ArrowBox[{{0.20343681344220754`, 0.6548274465125101}, {
          0.14315962378225233`, 0.5867223072437204}}, 0.01265304860237253], 
         ArrowBox[{{0.13637967855049205`, 0.7146259126196468}, {
          0.3990454490757511, 0.4243505489559307}}, 0.01265304860237253], 
         ArrowBox[{{0.13637967855049205`, 0.7146259126196468}, {
          0.6647907339155963, 0.1838260113661634}}, 0.01265304860237253], 
         ArrowBox[{{0.13637967855049205`, 0.7146259126196468}, {
          0.2747713258961253, 0.5115360439889562}}, 0.01265304860237253], 
         ArrowBox[{{0.13637967855049205`, 0.7146259126196468}, {
          0.48691704414363257`, 0.3389512884035131}}, 0.01265304860237253], 
         ArrowBox[{{0.13637967855049205`, 0.7146259126196468}, {
          0.033049955866089054`, 0.491143887537955}}, 0.01265304860237253], 
         ArrowBox[{{0.13637967855049205`, 0.7146259126196468}, {
          0.14315962378225233`, 0.5867223072437204}}, 0.01265304860237253], 
         ArrowBox[{{0.9827990128740061, 0.9387851163561012}, {
          0.9880725248349345, 0.852453875429497}}, 0.01265304860237253], 
         ArrowBox[{{0.9827990128740061, 0.9387851163561012}, {
          0.9465015566865689, 0.863868086932458}}, 0.01265304860237253], 
         ArrowBox[{{0.926082754429681, 0.7704399240642972}, {
          0.2208074145575929, 0.048751466247239916`}}, 0.01265304860237253], 
         ArrowBox[{{0.926082754429681, 0.7704399240642972}, {
          0.7444005229950545, 0.5587417194789324}}, 0.01265304860237253], 
         ArrowBox[{{0.926082754429681, 0.7704399240642972}, {
          0.9097828956552625, 0.6900223388915769}}, 0.01265304860237253], 
         ArrowBox[{{0.9880725248349345, 0.852453875429497}, {
          0.48691704414363257`, 0.3389512884035131}}, 0.01265304860237253], 
         ArrowBox[{{0.9880725248349345, 0.852453875429497}, {
          0.926082754429681, 0.7704399240642972}}, 0.01265304860237253], 
         ArrowBox[{{0.7883047165274795, 0.7031235691910636}, {
          0.5941196427897684, 0.46925640132532065`}}, 0.01265304860237253], 
         ArrowBox[{{0.7883047165274795, 0.7031235691910636}, {
          0.7444005229950545, 0.5587417194789324}}, 0.01265304860237253], 
         ArrowBox[{{0.7883047165274795, 0.7031235691910636}, {
          0.8192639336052008, 0.5344511175501996}}, 0.01265304860237253], 
         ArrowBox[{{0.7883047165274795, 0.7031235691910636}, {
          0.8001474165577069, 0.5214274012625462}}, 0.01265304860237253], 
         ArrowBox[{{0.7883047165274795, 0.7031235691910636}, {
          0.9026288229673822, 0.48462395045890827`}}, 0.01265304860237253], 
         ArrowBox[{{0.9465015566865689, 0.863868086932458}, {
          0.926082754429681, 0.7704399240642972}}, 0.01265304860237253], 
         ArrowBox[{{0.9465015566865689, 0.863868086932458}, {
          0.7883047165274795, 0.7031235691910636}}, 0.01265304860237253], 
         ArrowBox[{{0.66904242374184, 0.7810008588767932}, {
          0.7058195471995126, 0.7396800442342637}}, 0.01265304860237253], 
         {RGBColor[0, 0, 1], 
          ArrowBox[{{0.66904242374184, 0.7810008588767932}, {
           0.6493486923623373, 0.740240149432408}}, 0.01265304860237253]}, 
         ArrowBox[{{0.7058195471995126, 0.7396800442342637}, {
          0.3990454490757511, 0.4243505489559307}}, 0.01265304860237253], 
         ArrowBox[{{0.7058195471995126, 0.7396800442342637}, {
          0.023623693406774837`, 0.05064945705770052}}, 0.01265304860237253], 
         ArrowBox[{{0.7058195471995126, 0.7396800442342637}, {
          0.6363511483750681, 0.6566699822742874}}, 0.01265304860237253], 
         ArrowBox[{{0.7058195471995126, 0.7396800442342637}, {
          0.4216567602774046, 0.44571651806582624`}}, 0.01265304860237253], 
         ArrowBox[{{0.7058195471995126, 0.7396800442342637}, {
          0.7118313605735267, 0.6975889327259206}}, 0.01265304860237253], 
         ArrowBox[{{0.7118313605735267, 0.6975889327259206}, {
          0.5941196427897684, 0.46925640132532065`}}, 0.01265304860237253], 
         ArrowBox[{{0.7118313605735267, 0.6975889327259206}, {
          0.7444005229950545, 0.5587417194789324}}, 0.01265304860237253], 
         ArrowBox[{{0.7118313605735267, 0.6975889327259206}, {
          0.8192639336052008, 0.5344511175501996}}, 0.01265304860237253], 
         ArrowBox[{{0.7118313605735267, 0.6975889327259206}, {
          0.8001474165577069, 0.5214274012625462}}, 0.01265304860237253], 
         ArrowBox[{{0.7118313605735267, 0.6975889327259206}, {
          0.9026288229673822, 0.48462395045890827`}}, 0.01265304860237253], 
         ArrowBox[{{0.6493486923623373, 0.740240149432408}, {
          0.33946202583147045`, 0.41970868763507174`}}, 0.01265304860237253], 
         ArrowBox[{{0.6493486923623373, 0.740240149432408}, {
          0.46812336137647725`, 0.5090082390780937}}, 0.01265304860237253], 
         ArrowBox[{{0.6493486923623373, 0.740240149432408}, {
          0.7444005229950545, 0.5587417194789324}}, 0.01265304860237253], 
         {RGBColor[0, 0, 1], 
          ArrowBox[{{0.6493486923623373, 0.740240149432408}, {
           0.6363511483750681, 0.6566699822742874}}, 0.01265304860237253]}, 
         ArrowBox[{{0.6493486923623373, 0.740240149432408}, {
          0.3201721520921035, 0.4034658939541387}}, 0.01265304860237253], 
         ArrowBox[{{0.6493486923623373, 0.740240149432408}, {
          0.014669893091991515`, 0.09861214083984837}}, 0.01265304860237253], 
         ArrowBox[{{0.6493486923623373, 0.740240149432408}, {
          0.8192639336052008, 0.5344511175501996}}, 0.01265304860237253], 
         ArrowBox[{{0.6493486923623373, 0.740240149432408}, {
          0.8001474165577069, 0.5214274012625462}}, 0.01265304860237253], 
         ArrowBox[{{0.6493486923623373, 0.740240149432408}, {
          0.9026288229673822, 0.48462395045890827`}}, 0.01265304860237253], 
         ArrowBox[{{0.7877067071620634, 0.7506867750035864}, {
          0.8838147144340687, 0.6453705597698693}}, 0.01265304860237253], 
         ArrowBox[{{0.7877067071620634, 0.7506867750035864}, {
          0.7883047165274795, 0.7031235691910636}}, 0.01265304860237253], 
         ArrowBox[{{0.6159560245859002, 0.813064825014371}, {
          0.029777618445079534`, 0.2210421048347493}}, 0.01265304860237253], 
         ArrowBox[{{0.6159560245859002, 0.813064825014371}, {
          0.3697662277098528, 0.558275740808809}}, 0.01265304860237253], 
         {RGBColor[0, 0, 1], 
          ArrowBox[{{0.6159560245859002, 0.813064825014371}, {
           0.7118313605735267, 0.6975889327259206}}, 0.01265304860237253]}, 
         {RGBColor[0, 0, 1], 
          ArrowBox[{{0.6159560245859002, 0.813064825014371}, {
           0.6493486923623373, 0.740240149432408}}, 0.01265304860237253]}, 
         ArrowBox[{{0.6672116366474148, 0.9194585643675035}, {
          0.49428892925538603`, 0.7016384557474322}}, 0.01265304860237253], 
         ArrowBox[{{0.6672116366474148, 0.9194585643675035}, {
          0.44675436095751486`, 0.6688491422041858}}, 0.01265304860237253], 
         ArrowBox[{{0.6672116366474148, 0.9194585643675035}, {
          0.2747713258961253, 0.5115360439889562}}, 0.01265304860237253], 
         ArrowBox[{{0.6672116366474148, 0.9194585643675035}, {
          0.66904242374184, 0.7810008588767932}}, 0.01265304860237253], 
         ArrowBox[{{0.6672116366474148, 0.9194585643675035}, {
          0.7877067071620634, 0.7506867750035864}}, 0.01265304860237253], 
         ArrowBox[{{0.6672116366474148, 0.9194585643675035}, {
          0.6159560245859002, 0.813064825014371}}, 0.01265304860237253], 
         ArrowBox[{{0.6672116366474148, 0.9194585643675035}, {
          0.7168180798315495, 0.8037819469915015}}, 0.01265304860237253], 
         ArrowBox[{{0.7168180798315495, 0.8037819469915015}, {
          0.33946202583147045`, 0.41970868763507174`}}, 0.01265304860237253], 
         ArrowBox[{{0.7168180798315495, 0.8037819469915015}, {
          0.46812336137647725`, 0.5090082390780937}}, 0.01265304860237253], 
         ArrowBox[{{0.7168180798315495, 0.8037819469915015}, {
          0.3201721520921035, 0.4034658939541387}}, 0.01265304860237253], 
         ArrowBox[{{0.7168180798315495, 0.8037819469915015}, {
          0.014669893091991515`, 0.09861214083984837}}, 0.01265304860237253], 
         ArrowBox[{{0.7168180798315495, 0.8037819469915015}, {
          0.9931228291034044, 0.5105758015185846}}, 0.01265304860237253], 
         {RGBColor[0, 0, 1], 
          ArrowBox[{{0.7168180798315495, 0.8037819469915015}, {
           0.7883047165274795, 0.7031235691910636}}, 0.01265304860237253]}, 
         ArrowBox[{{0.7168180798315495, 0.8037819469915015}, {
          0.7058195471995126, 0.7396800442342637}}, 0.01265304860237253], 
         ArrowBox[{{0.05148396579142389, 0.6376246549681335}, {
          0.4386053695414418, 0.22806623436190288`}}, 0.01265304860237253], 
         ArrowBox[{{0.05148396579142389, 0.6376246549681335}, {
          0.3956083911020909, 0.24747137294376564`}}, 0.01265304860237253], 
         ArrowBox[{{0.05148396579142389, 0.6376246549681335}, {
          0.27743877923553395`, 0.31828725298504534`}}, 0.01265304860237253], 
         ArrowBox[{{0.05148396579142389, 0.6376246549681335}, {
          0.20586543544037772`, 0.3888184510649513}}, 0.01265304860237253], 
         ArrowBox[{{0.05148396579142389, 0.6376246549681335}, {
          0.033049955866089054`, 0.491143887537955}}, 0.01265304860237253], 
         ArrowBox[{{0.560090169915171, 0.9229488802969712}, {
          0.49428892925538603`, 0.7016384557474322}}, 0.01265304860237253], 
         ArrowBox[{{0.560090169915171, 0.9229488802969712}, {
          0.4120549504586082, 0.7648197290657144}}, 0.01265304860237253], 
         ArrowBox[{{0.560090169915171, 0.9229488802969712}, {0.66904242374184,
           0.7810008588767932}}, 0.01265304860237253], 
         ArrowBox[{{0.560090169915171, 0.9229488802969712}, {
          0.6159560245859002, 0.813064825014371}}, 0.01265304860237253], 
         {RGBColor[0, 1, 0], 
          ArrowBox[{{0.24407139375107412`, 0.8289142839239585}, {
           0.5941196427897684, 0.46925640132532065`}}, 0.01265304860237253]}, 
         ArrowBox[{{0.24407139375107412`, 0.8289142839239585}, {
          0.8218060579245439, 0.2505611552682738}}, 0.01265304860237253], 
         {RGBColor[0, 0, 1], 
          ArrowBox[{{0.24407139375107412`, 0.8289142839239585}, {
           0.2554279558996453, 0.7476111757825727}}, 0.01265304860237253]}, 
         ArrowBox[{{0.24407139375107412`, 0.8289142839239585}, {
          0.13637967855049205`, 0.7146259126196468}}, 0.01265304860237253], 
         ArrowBox[{{0.26620567195300304`, 0.999046752479031}, {
          0.8772113151156709, 0.37545108929155013`}}, 0.01265304860237253], 
         ArrowBox[{{0.26620567195300304`, 0.999046752479031}, {
          0.49428892925538603`, 0.7016384557474322}}, 0.01265304860237253], 
         ArrowBox[{{0.26620567195300304`, 0.999046752479031}, {
          0.25811847801680043`, 0.9220107519912475}}, 0.01265304860237253], 
         ArrowBox[{{0.10226460088643385`, 0.6950569005334297}, {
          0.2747713258961253, 0.5115360439889562}}, 0.01265304860237253], 
         ArrowBox[{{0.10226460088643385`, 0.6950569005334297}, {
          0.14315962378225233`, 0.5867223072437204}}, 0.01265304860237253], 
         ArrowBox[{{0.10226460088643385`, 0.6950569005334297}, {
          0.05148396579142389, 0.6376246549681335}}, 0.01265304860237253], 
         {RGBColor[0, 1, 0], 
          ArrowBox[{{0.18064251038527201`, 0.8055020065374423}, {
           0.46812336137647725`, 0.5090082390780937}}, 
           0.01265304860237253]}, 
         {RGBColor[0, 0, 1], 
          ArrowBox[{{0.18064251038527201`, 0.8055020065374423}, {
           0.25132046880455183`, 0.6950931486244232}}, 
           0.01265304860237253]}, 
         {RGBColor[0, 1, 0], 
          ArrowBox[{{0.18064251038527201`, 0.8055020065374423}, {
           0.20343681344220754`, 0.6548274465125101}}, 0.01265304860237253]}, 
         ArrowBox[{{0.18064251038527201`, 0.8055020065374423}, {
          0.13637967855049205`, 0.7146259126196468}}, 0.01265304860237253], 
         ArrowBox[{{0.18064251038527201`, 0.8055020065374423}, {
          0.10226460088643385`, 0.6950569005334297}}, 0.01265304860237253], 
         ArrowBox[{{0.02298362065015991, 0.652760645288442}, {
          0.4386053695414418, 0.22806623436190288`}}, 0.01265304860237253], 
         ArrowBox[{{0.02298362065015991, 0.652760645288442}, {
          0.3956083911020909, 0.24747137294376564`}}, 0.01265304860237253], 
         ArrowBox[{{0.02298362065015991, 0.652760645288442}, {
          0.27743877923553395`, 0.31828725298504534`}}, 0.01265304860237253], 
         ArrowBox[{{0.02298362065015991, 0.652760645288442}, {
          0.20586543544037772`, 0.3888184510649513}}, 0.01265304860237253], 
         ArrowBox[{{0.02298362065015991, 0.652760645288442}, {
          0.033049955866089054`, 0.491143887537955}}, 0.01265304860237253], 
         {RGBColor[0, 0, 1], 
          ArrowBox[{{0.25811847801680043`, 0.9220107519912475}, {
           0.4120549504586082, 0.7648197290657144}}, 0.01265304860237253]}, 
         {RGBColor[0, 0, 1], 
          ArrowBox[{{0.25811847801680043`, 0.9220107519912475}, {
           0.24407139375107412`, 0.8289142839239585}}, 
           0.01265304860237253]}, 
         {RGBColor[0, 0, 1], 
          ArrowBox[{{0.25811847801680043`, 0.9220107519912475}, {
           0.18064251038527201`, 0.8055020065374423}}, 0.01265304860237253]}, 
         ArrowBox[{{0.25811847801680043`, 0.9220107519912475}, {
          0.02298362065015991, 0.652760645288442}}, 0.01265304860237253], 
         ArrowBox[{{0.5700076210954583, 0.9870834450102512}, {
          0.46633451576694784`, 0.850352267381979}}, 0.01265304860237253], 
         ArrowBox[{{0.5700076210954583, 0.9870834450102512}, {
          0.7877067071620634, 0.7506867750035864}}, 0.01265304860237253], 
         ArrowBox[{{0.5700076210954583, 0.9870834450102512}, {
          0.7168180798315495, 0.8037819469915015}}, 0.01265304860237253], 
         ArrowBox[{{0.5700076210954583, 0.9870834450102512}, {
          0.560090169915171, 0.9229488802969712}}, 0.01265304860237253], 
         ArrowBox[{{0.8937303183649532, 0.8523457564565975}, {
          0.926082754429681, 0.7704399240642972}}, 0.01265304860237253], 
         ArrowBox[{{0.8937303183649532, 0.8523457564565975}, {
          0.7883047165274795, 0.7031235691910636}}, 0.01265304860237253], 
         ArrowBox[{{0.7589586072092716, 0.9123602972103726}, {
          0.9097828956552625, 0.6900223388915769}}, 0.01265304860237253], 
         ArrowBox[{{0.7589586072092716, 0.9123602972103726}, {
          0.66904242374184, 0.7810008588767932}}, 0.01265304860237253], 
         ArrowBox[{{0.7589586072092716, 0.9123602972103726}, {
          0.7877067071620634, 0.7506867750035864}}, 0.01265304860237253], 
         ArrowBox[{{0.7589586072092716, 0.9123602972103726}, {
          0.7168180798315495, 0.8037819469915015}}, 0.01265304860237253], 
         ArrowBox[{{0.059265580892435166`, 0.9176521125778063}, {
          0.732707886855815, 0.23740835727066156`}}, 0.01265304860237253], 
         ArrowBox[{{0.059265580892435166`, 0.9176521125778063}, {
          0.7611139058052152, 0.21067788889447314`}}, 0.01265304860237253], 
         ArrowBox[{{0.059265580892435166`, 0.9176521125778063}, {
          0.7135244358440194, 0.2360808051398129}}, 0.01265304860237253], 
         {RGBColor[0, 0, 1], 
          ArrowBox[{{0.059265580892435166`, 0.9176521125778063}, {
           0.25132046880455183`, 0.6950931486244232}}, 
           0.01265304860237253]}, 
         {RGBColor[0, 1, 0], 
          ArrowBox[{{0.059265580892435166`, 0.9176521125778063}, {
           0.20343681344220754`, 0.6548274465125101}}, 0.01265304860237253]}, 
         ArrowBox[{{0.059265580892435166`, 0.9176521125778063}, {
          0.13637967855049205`, 0.7146259126196468}}, 0.01265304860237253], 
         ArrowBox[{{0.059265580892435166`, 0.9176521125778063}, {
          0.10226460088643385`, 0.6950569005334297}}, 0.01265304860237253], 
         ArrowBox[{{0.059265580892435166`, 0.9176521125778063}, {
          0.02298362065015991, 0.652760645288442}}, 0.01265304860237253]}, 
        {Hue[0.11, 1, 0.97], EdgeForm[{Hue[0.11, 1, 0.97], Opacity[1]}], 
         DiskBox[1, 0.01265304860237253], DiskBox[2, 0.01265304860237253], 
         DiskBox[3, 0.01265304860237253], DiskBox[4, 0.01265304860237253], 
         DiskBox[5, 0.01265304860237253], DiskBox[6, 0.01265304860237253], 
         DiskBox[7, 0.01265304860237253], DiskBox[8, 0.01265304860237253], 
         DiskBox[9, 0.01265304860237253], DiskBox[10, 0.01265304860237253], 
         DiskBox[11, 0.01265304860237253], DiskBox[12, 0.01265304860237253], 
         DiskBox[13, 0.01265304860237253], DiskBox[14, 0.01265304860237253], 
         DiskBox[15, 0.01265304860237253], DiskBox[16, 0.01265304860237253], 
         DiskBox[17, 0.01265304860237253], DiskBox[18, 0.01265304860237253], 
         DiskBox[19, 0.01265304860237253], DiskBox[20, 0.01265304860237253], 
         DiskBox[21, 0.01265304860237253], DiskBox[22, 0.01265304860237253], 
         DiskBox[23, 0.01265304860237253], DiskBox[24, 0.01265304860237253], 
         DiskBox[25, 0.01265304860237253], 
         {RGBColor[0, 1, 0], DiskBox[26, 0.01265304860237253]}, 
         {RGBColor[0, 0, 1], DiskBox[27, 0.01265304860237253]}, 
         DiskBox[28, 0.01265304860237253], DiskBox[29, 0.01265304860237253], 
         DiskBox[30, 0.01265304860237253], DiskBox[31, 0.01265304860237253], 
         {RGBColor[0, 0, 1], DiskBox[32, 0.01265304860237253]}, 
         DiskBox[33, 0.01265304860237253], 
         {RGBColor[0, 1, 0], DiskBox[34, 0.01265304860237253]}, 
         {RGBColor[1, 0, 0], DiskBox[35, 0.01265304860237253]}, 
         DiskBox[36, 0.01265304860237253], DiskBox[37, 0.01265304860237253], 
         {RGBColor[1, 0, 0], DiskBox[38, 0.01265304860237253]}, 
         DiskBox[39, 0.01265304860237253], DiskBox[40, 0.01265304860237253], 
         {RGBColor[0, 0, 1], DiskBox[41, 0.01265304860237253]}, 
         {RGBColor[0, 0, 1], DiskBox[42, 0.01265304860237253]}, 
         {RGBColor[0, 1, 0], DiskBox[43, 0.01265304860237253]}, 
         {RGBColor[0, 1, 0], DiskBox[44, 0.01265304860237253]}, 
         DiskBox[45, 0.01265304860237253], DiskBox[46, 0.01265304860237253], 
         {RGBColor[0, 0, 1], DiskBox[47, 0.01265304860237253]}, 
         DiskBox[48, 0.01265304860237253], DiskBox[49, 0.01265304860237253], 
         DiskBox[50, 0.01265304860237253], DiskBox[51, 0.01265304860237253], 
         DiskBox[52, 0.01265304860237253], DiskBox[53, 0.01265304860237253], 
         DiskBox[54, 0.01265304860237253], DiskBox[55, 0.01265304860237253], 
         DiskBox[56, 0.01265304860237253], DiskBox[57, 0.01265304860237253], 
         DiskBox[58, 0.01265304860237253], DiskBox[59, 0.01265304860237253], 
         DiskBox[60, 0.01265304860237253], DiskBox[61, 0.01265304860237253], 
         {RGBColor[1, 0, 0], DiskBox[62, 0.01265304860237253]}, 
         {RGBColor[0, 1, 0], DiskBox[63, 0.01265304860237253]}, 
         DiskBox[64, 0.01265304860237253], DiskBox[65, 0.01265304860237253], 
         DiskBox[66, 0.01265304860237253], DiskBox[67, 0.01265304860237253], 
         DiskBox[68, 0.01265304860237253], DiskBox[69, 0.01265304860237253], 
         {RGBColor[0, 0, 1], DiskBox[70, 0.01265304860237253]}, 
         {RGBColor[0, 0, 1], DiskBox[71, 0.01265304860237253]}, 
         DiskBox[72, 0.01265304860237253], DiskBox[73, 0.01265304860237253], 
         {RGBColor[0, 1, 0], DiskBox[74, 0.01265304860237253]}, 
         {RGBColor[1, 0, 0], DiskBox[75, 0.01265304860237253]}, 
         {RGBColor[0, 1, 0], DiskBox[76, 0.01265304860237253]}, 
         DiskBox[77, 0.01265304860237253], 
         {RGBColor[1, 0, 0], DiskBox[78, 0.01265304860237253]}, 
         {RGBColor[0, 0, 1], DiskBox[79, 0.01265304860237253]}, 
         DiskBox[80, 0.01265304860237253], 
         {RGBColor[0, 0, 1], DiskBox[81, 0.01265304860237253]}, 
         {RGBColor[0, 1, 0], DiskBox[82, 0.01265304860237253]}, 
         {RGBColor[0, 0, 1], DiskBox[83, 0.01265304860237253]}, 
         {RGBColor[0, 0, 1], DiskBox[84, 0.01265304860237253]}, 
         DiskBox[85, 0.01265304860237253], 
         {RGBColor[0, 0, 1], DiskBox[86, 0.01265304860237253]}, 
         DiskBox[87, 0.01265304860237253], 
         {RGBColor[0, 0, 1], DiskBox[88, 0.01265304860237253]}, 
         DiskBox[89, 0.01265304860237253], DiskBox[90, 0.01265304860237253], 
         {RGBColor[0, 0, 1], DiskBox[91, 0.01265304860237253]}, 
         DiskBox[92, 0.01265304860237253], DiskBox[93, 0.01265304860237253], 
         {RGBColor[0, 0, 1], DiskBox[94, 0.01265304860237253]}, 
         DiskBox[95, 0.01265304860237253], 
         {RGBColor[0, 0, 1], DiskBox[96, 0.01265304860237253]}, 
         DiskBox[97, 0.01265304860237253], DiskBox[98, 0.01265304860237253], 
         DiskBox[99, 0.01265304860237253], 
         {RGBColor[0, 0, 1], DiskBox[100, 0.01265304860237253]}}}]],
     MouseAppearanceTag["NetworkGraphics"]],
    AllowKernelInitialization->False]],
  DefaultBaseStyle->{
   "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
  FormatType->TraditionalForm,
  FrameTicks->None]], "Output",
 CellChangeTimes->{{3.813322209711788*^9, 3.813322264448805*^9}},
 CellLabel->
  "Out[428]=",ExpressionUUID->"afd68613-f671-436f-8ce7-968fb5ce9cef"]
}, Open  ]]
},
WindowSize->{808, 703},
WindowMargins->{{-1331, Automatic}, {-89, Automatic}},
FrontEndVersion->"12.1 for Mac OS X x86 (64-bit) (March 20, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"104e3aad-ae6a-468c-b09c-8491a986c7c3"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[561, 20, 566, 15, 30, "Input",ExpressionUUID->"685a2346-5ee6-4990-8fb9-a5e7f190dc2e"],
Cell[1130, 37, 176, 5, 30, "Input",ExpressionUUID->"acb8c27a-83cc-4f82-868a-a7da352967b8"],
Cell[1309, 44, 1687, 47, 94, "Input",ExpressionUUID->"00249e7b-a4f6-4dbe-aebd-a8fe81412a4a"],
Cell[CellGroupData[{
Cell[3021, 95, 6300, 162, 52, "Input",ExpressionUUID->"6483a84d-e13d-49d3-b788-25aa79ef1253"],
Cell[9324, 259, 6272, 96, 382, "Output",ExpressionUUID->"1b44fa83-388d-44cd-8b4b-3c8de405489b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15633, 360, 6401, 162, 73, "Input",ExpressionUUID->"58095152-6d7d-43e3-a921-2aec652b29d4"],
Cell[22037, 524, 13074, 216, 382, "Output",ExpressionUUID->"4c07c752-cc73-4f32-8f59-164366afc8a0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[35148, 745, 355, 8, 30, "Input",ExpressionUUID->"bcd31b47-1323-4426-8b10-3ca682f5d044"],
Cell[35506, 755, 32751, 757, 382, "Output",ExpressionUUID->"cb6615f2-f97d-4c24-ae29-5aaa630903e7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[68294, 1517, 218, 4, 30, "Input",ExpressionUUID->"34cb6075-4470-4b80-948a-0abd85b96a28"],
Cell[68515, 1523, 9897, 244, 560, "Output",ExpressionUUID->"00ff0816-bcba-43c7-bd86-ddd995f6ace4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[78449, 1772, 372, 9, 30, "Input",ExpressionUUID->"9d19ac8a-798d-4489-afc7-e93ae0244b73"],
Cell[78824, 1783, 4050, 101, 224, "Output",ExpressionUUID->"707641af-85b1-4b1b-a474-efae7096a1e5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[82911, 1889, 827, 22, 157, "Input",ExpressionUUID->"3e207ddb-7fb1-42c1-86fb-8e6c8928b4a0"],
Cell[83741, 1913, 778, 22, 56, "Output",ExpressionUUID->"07a33d95-11cb-4c67-b1b5-692cc76522f1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[84556, 1940, 824, 22, 157, "Input",ExpressionUUID->"0d9f0009-1cf5-4a45-a0d9-67834e41e6c9"],
Cell[85383, 1964, 1403, 37, 77, "Output",ExpressionUUID->"e82df909-8792-4fec-ad4a-72819c08cba4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[86823, 2006, 874, 23, 157, "Input",ExpressionUUID->"7a1cc976-b551-4ad1-bdca-1c23e0c55431"],
Cell[87700, 2031, 1895, 47, 119, "Output",ExpressionUUID->"24f8d598-deb5-4c7e-b0cc-1a8c38e23a72"]
}, Open  ]],
Cell[CellGroupData[{
Cell[89632, 2083, 722, 20, 52, "Input",ExpressionUUID->"8df876ed-2622-421f-b2ba-4d3c6b6716fb"],
Cell[90357, 2105, 71510, 1104, 382, "Output",ExpressionUUID->"afd68613-f671-436f-8ce7-968fb5ce9cef"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


